Second-Order Threshold and Value Asymptotics in Multiple-Stopping Secretary Problems

We study the classical secretary problem with a fixed number of selection opportunities. We derive explicit corrections to the limiting thresholds and to the optimal success probability. A cancellation identity removes the influence of later threshold rounding from the first correction, while a Poisson representation explains its probabilistic meaning. Every bounded rounding of the limiting thresholds shares the first value correction. We obtain integer rounding laws, eventual threshold identities along continued-fraction convergents, and joint rounding frequencies. Rigorous rational bounds show that the first eleven corrections are positive and the twelfth is negative, producing the first shifted convergent identity.

==> anc/README.txt <==
SUPPLEMENTARY MATERIAL
Second-Order Threshold and Value Asymptotics
in Multiple-Stopping Secretary Problems
Authors: José María Grau Ribas; Raúl Sánchez Galán

This archive contains the Python scripts and verification outputs supporting
Section 7 of the manuscript. All files should remain in the same directory.
The scripts use Python 3.10 or later and only the standard library.

FILES AND THEIR ROLE

compute_constants.py
    Exact rational recurrences for the limiting parameters and diagonal
    Hessian entries through level 12. Rational Taylor bounds certify the
    signs and margins in Proposition 7.1. No floating-point comparisons
    are used in the certificate.
certificate.txt
    Saved output of compute_constants.py. Displayed integer endpoints
    have denominator 10^12.

verify_finite_horizon.py
    Independent exhaustive record-path and Bellman checks at small
    horizons; derivative checks through level 6; floating-point
    diagnostics at selected larger horizons.
verification.txt
    Saved output of verify_finite_horizon.py. The floating-point
    diagnostics illustrate the analytic results and are not proofs.

verify_convergent_thresholds.py
    Certified Bellman recursion for 12 selections at the six convergent
    denominators in Table 2. Every action has a certified strict gain
    sign, using rational intervals with denominator 2^128. The three
    smallest horizons are independently checked with unrounded fractions.
    Imports compute_constants.py and verify_finite_horizon.py.
convergent_thresholds.json
    Machine-readable certificate: convergents, all twelve thresholds,
    exact integer interval endpoints, and value enclosures.
convergent_thresholds.txt
    Readable summary of the same certificates.

REPRODUCING THE OUTPUTS

Extract the ZIP, open a terminal in the extracted directory, and run:

    python compute_constants.py --output certificate.txt
    python verify_finite_horizon.py --output verification.txt
    python verify_convergent_thresholds.py

Use python3 instead of python if required by your system. Do not use
python -O: the scripts use assertions for verification. The commands
regenerate the included output files. The final command can take several
minutes, chiefly because of the independent unrounded-rational checks.

The certified convergents p/q and level-12 rejected-count thresholds are:

    p       q          r_q^(12)
    7       2008       6
    15      4303       14
    22      6311       21
    37      10614      36
    1428    409643     1427
    4321    1239543    4320

The convergent-threshold calculation uses the finite Bellman recursion;
it does not use the asymptotic rounding formula to choose actions. Any
unresolved action sign causes the program to stop. Value intervals enclose
N times the optimal success probability. Continued-fraction digits are
certified from rational bounds for ell_12, rounded outwards to denominator
2^192. These six finite cases complement the analytic theorem for all
sufficiently large convergents; they do not establish a universal finite
cutoff.


FINITE-HORIZON TRANSIENTS AND GAIN DECOMPOSITION

The convergent-threshold script also certifies the following contrasts,
where p/q is a convergent of the limiting threshold at the stated level:

    level   p       q          r          r-p
    10      11      1426       10         -1
    10      36      4667       36          0
    11      20      3861       19         -1
    11      21      4054       20         -1
    11      41      7915       40         -1
    11      144     27799      144         0
    11      761     146910     761         0
    11      1666    321619     1666        0

The corrections c_10 and c_11 are positive. Their negative shifts at the
smaller denominators therefore illustrate finite-horizon transients.

For the six level-12 cases, the script encloses every term in

    g_12(p) = (p - ell_12*q) - c_12 + rho_q.

Here g_12 is the exact finite Bellman acceptance gain and rho_q is the
residual defined by this equation. Rational comparisons certify:

    First four cases: rho_q > abs(p-ell_12*q) + abs(c_12).
    Last two cases:   abs(p-ell_12*q) + abs(rho_q) < abs(c_12).

The corresponding ratios rho_q/abs(c_12), rounded to three decimals, are
42.658, 16.277, 11.580, 2.507, 0.071, and 0.037. Only the last two cases
isolate the contribution of the limiting correction. The sign certificate
and analytic eventual-convergent theorem establish the asymptotic result.

convergent_thresholds.json includes positive_correction_contrasts and,
within each level-12 threshold certificate, a gain_decomposition object.
Its interval endpoints are integer numerators divided by the stated scale;
rounding is outward. The readable report includes both the contrast cases
and the residual comparison. Limiting densities are not interpreted as
finite-horizon frequencies.


==> anc/certificate.txt <==
Exact rational certificate for Second-Order Threshold and Value Asymptotics
Arithmetic: fractions.Fraction; exponential Taylor order: 100
Each displayed open interval has outward-rounded endpoints.
Every endpoint below is an integer divided by 10^12.

 k         lower numerator         upper numerator
 1            316060279414            316060279415
 2            196734670143            196734670144
 3            123222120863            123222120864
 4             77139226712             77139226713
 5             47983259453             47983259454
 6             29456969883             29456969884
 7             17676677613             17676677614
 8             10204982483             10204982484
 9              5494627886              5494627887
10              2555937035              2555937036
11               752738780               752738781
12              -325106395              -325106394

Verified by exact comparisons:
0 < c_k < 1/2 for 1 <= k <= 11.
-1 < c_12 < 0.
752738779/10^12 < c_11 < 752738781/10^12.
-325106396/10^12 < c_12 < -325106394/10^12.
A_{k,k}(lambda)=1, all required first derivatives equal 1,
and h_{k,k-1}=1 at every applicable level through 12.
All checks passed.


==> anc/compute_constants.py <==
#!/usr/bin/env python3
"""Exact and certified constants for multiple-stopping secretary thresholds.

The Matsui--Ano pattern-polynomial recurrence is evaluated over Fraction,
so the lambda constants and the required diagonal Hessian entries are exact.
The only transcendental operation is exponentiation.  The function
``exp_interval`` bounds exp(x), for nonnegative rational x, between rational
numbers by a Taylor sum and a geometric bound on its positive tail.

Running the script prints lambda_k, ell_k and a certified interval for c_k.
The default range k <= 12 is enough to certify the first change of shift:
c_11 > 0 and c_12 < 0.
"""

from __future__ import annotations

from decimal import Decimal, getcontext
import argparse
from pathlib import Path
from fractions import Fraction
from math import factorial


MAX_K = 12
TAYLOR_ORDER = 100
PRINT_DIGITS = 12


def build_pattern_data(max_k: int):
    """Return exact lambda_k and h_{k,j} without enumerating Xi_k."""

    # A[(p,t)] is A_{p,t}(lambda_1,...,lambda_t).
    # D and DD contain its first and pure second partial derivatives.
    A: dict[tuple[int, int], Fraction] = {}
    D: dict[tuple[int, int, int], Fraction] = {}
    DD: dict[tuple[int, int, int], Fraction] = {}
    lam: dict[int, Fraction] = {1: Fraction(1)}

    for p in range(1, max_k + 1):
        A[p, 1] = Fraction(1, factorial(p))
        D[p, 1, 1] = Fraction(1, factorial(p - 1))
        DD[p, 1, 1] = (
            Fraction(1, factorial(p - 2)) if p >= 2 else Fraction(0)
        )

    for t in range(2, max_k + 1):
        lam[t] = Fraction(1) - A[t, t - 1]
        x = lam[t]

        for p in range(t, max_k + 1):
            d = p - t
            value = x ** (d + 1) / factorial(d + 1)
            value += sum(
                x**b / factorial(b) * A[p - b, t - 1]
                for b in range(d + 1)
            )
            A[p, t] = value

            for j in range(1, t):
                D[p, t, j] = sum(
                    x**b / factorial(b) * D[p - b, t - 1, j]
                    for b in range(d + 1)
                )
                DD[p, t, j] = sum(
                    x**b / factorial(b) * DD[p - b, t - 1, j]
                    for b in range(d + 1)
                )

            D[p, t, t] = x**d / factorial(d)
            D[p, t, t] += sum(
                x ** (b - 1) / factorial(b - 1) * A[p - b, t - 1]
                for b in range(1, d + 1)
            )

            second = (
                x ** (d - 1) / factorial(d - 1) if d >= 1 else Fraction(0)
            )
            second += sum(
                x ** (b - 2) / factorial(b - 2) * A[p - b, t - 1]
                for b in range(2, d + 1)
            )
            DD[p, t, t] = second

    h: dict[tuple[int, int], Fraction] = {}
    for k in range(2, max_k + 1):
        for j in range(1, k):
            h[k, j] = DD[k, k - 1, j]

    # Internal exact checks used in the proof.
    for k in range(1, max_k + 1):
        assert A[k, k] == 1
    for k in range(2, max_k + 1):
        for j in range(1, k):
            assert D[k, k - 1, j] == 1
        assert h[k, k - 1] == 1

    return lam, h


def exp_interval(x: Fraction, order: int = TAYLOR_ORDER):
    """Certified rational interval containing exp(x), for x >= 0."""

    if x < 0:
        raise ValueError("exp_interval expects a nonnegative argument")
    if x == 0:
        return Fraction(1), Fraction(1)

    term = Fraction(1)
    partial = Fraction(1)
    for n in range(1, order + 1):
        term *= x / n
        partial += term

    next_term = term * x / (order + 1)
    ratio = x / (order + 2)
    if ratio >= 1:
        raise ValueError("Taylor order is too small for the tail bound")
    tail_bound = next_term / (1 - ratio)
    return partial, partial + tail_bound


def inverse_interval(interval):
    lo, hi = interval
    if lo <= 0:
        raise ValueError("interval must be positive")
    return Fraction(1, 1) / hi, Fraction(1, 1) / lo


def multiply_positive_intervals(left, right):
    return left[0] * right[0], left[1] * right[1]


def fraction_decimal(x: Fraction, digits: int = PRINT_DIGITS) -> str:
    getcontext().prec = digits + 12
    value = Decimal(x.numerator) / Decimal(x.denominator)
    return f"{value:.{digits}f}"


def certified_constants(max_k: int = MAX_K):
    lam, h = build_pattern_data(max_k)

    cumulative: dict[int, Fraction] = {0: Fraction(0)}
    exp_cumulative = {0: (Fraction(1), Fraction(1))}
    for k in range(1, max_k + 1):
        cumulative[k] = cumulative[k - 1] + lam[k]
        exp_cumulative[k] = exp_interval(cumulative[k])

    rows = []
    for k in range(1, max_k + 1):
        ell_interval = inverse_interval(exp_cumulative[k])

        bracket_lo = Fraction(1)
        bracket_hi = Fraction(1)
        for j in range(1, k):
            exp_j_lo, exp_j_hi = exp_cumulative[j]
            exp_prev_lo, exp_prev_hi = exp_cumulative[j - 1]
            delta_lo = exp_j_lo - exp_prev_hi
            delta_hi = exp_j_hi - exp_prev_lo
            assert delta_lo > 0
            bracket_lo += h[k, j] * delta_lo
            bracket_hi += h[k, j] * delta_hi

        product_lo, product_hi = multiply_positive_intervals(
            ell_interval, (bracket_lo, bracket_hi)
        )
        c_interval = (
            (Fraction(1) - product_hi) / 2,
            (Fraction(1) - product_lo) / 2,
        )
        rows.append((k, lam[k], ell_interval, c_interval))

    return rows


def certificate_text(rows):
    """Human-readable outer rational bounds, each with denominator 10**12."""
    scale = 10**12
    lines = [
        "Exact rational certificate for Second-Order Threshold and Value Asymptotics",
        "Arithmetic: fractions.Fraction; exponential Taylor order: 100",
        "Each displayed open interval has outward-rounded endpoints.",
        "Every endpoint below is an integer divided by 10^12.",
        "",
        " k         lower numerator         upper numerator",
    ]
    for k, _, _, (lo, hi) in rows:
        lower = (lo.numerator * scale) // lo.denominator
        upper = -((-hi.numerator * scale) // hi.denominator)
        assert Fraction(lower, scale) <= lo <= hi <= Fraction(upper, scale)
        lines.append(f"{k:2d} {lower:23d} {upper:23d}")
    lines += [
        "",
        "Verified by exact comparisons:",
        "0 < c_k < 1/2 for 1 <= k <= 11.",
        "-1 < c_12 < 0.",
        "752738779/10^12 < c_11 < 752738781/10^12.",
        "-325106396/10^12 < c_12 < -325106394/10^12.",
        "A_{k,k}(lambda)=1, all required first derivatives equal 1,",
        "and h_{k,k-1}=1 at every applicable level through 12.",
        "All checks passed.",
    ]
    return "\n".join(lines) + "\n"


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="Write the exact sign-certificate summary here")
    args = parser.parse_args()
    rows = certified_constants()
    print(" k       lambda_k             ell_k                 c_k (rounded)")
    for k, lam, ell, c in rows:
        print(f"{k:2d}  {fraction_decimal(lam):>16}  "
              f"{fraction_decimal((ell[0]+ell[1])/2):>16}  "
              f"{fraction_decimal((c[0]+c[1])/2):>16}")
    for k, _, _, interval in rows[:11]:
        assert 0 < interval[0] <= interval[1] < Fraction(1, 2), k
    c11, c12 = rows[10][3], rows[11][3]
    scale = 10**12
    assert Fraction(752738779, scale) < c11[0] <= c11[1] < Fraction(752738781, scale)
    assert Fraction(-325106396, scale) < c12[0] <= c12[1] < Fraction(-325106394, scale)
    assert -1 < c12[0] <= c12[1] < 0
    report = certificate_text(rows)
    print("\n" + report)
    if args.output:
        args.output.write_text(report, encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/convergent_thresholds.json <==
{
  "level": 12,
  "arithmetic": "integer and rational only; all intervals outward-rounded",
  "ell_enclosure": {
    "bits": 192,
    "scale": "6277101735386680763835789423207666416102355444464034512896",
    "numerators": [
      "21881739156441935894162040207782683893907933857547435254",
      "21881739156441935894162040207782683893907933857547435255"
    ]
  },
  "certified_convergents": [
    {
      "index": 0,
      "partial_quotient": 0,
      "p": 0,
      "q": 1
    },
    {
      "index": 1,
      "partial_quotient": 286,
      "p": 1,
      "q": 286
    },
    {
      "index": 2,
      "partial_quotient": 1,
      "p": 1,
      "q": 287
    },
    {
      "index": 3,
      "partial_quotient": 6,
      "p": 7,
      "q": 2008
    },
    {
      "index": 4,
      "partial_quotient": 2,
      "p": 15,
      "q": 4303
    },
    {
      "index": 5,
      "partial_quotient": 1,
      "p": 22,
      "q": 6311
    },
    {
      "index": 6,
      "partial_quotient": 1,
      "p": 37,
      "q": 10614
    },
    {
      "index": 7,
      "partial_quotient": 38,
      "p": 1428,
      "q": 409643
    },
    {
      "index": 8,
      "partial_quotient": 3,
      "p": 4321,
      "q": 1239543
    }
  ],
  "threshold_certificates": [
    {
      "N": 2008,
      "m": 12,
      "bits": 128,
      "scale": "340282366920938463463374607431768211456",
      "rejected_thresholds": [
        739,
        448,
        283,
        182,
        119,
        78,
        52,
        34,
        23,
        15,
        10,
        6
      ],
      "boundary_gains": [
        {
          "k": 1,
          "r": 739,
          "reject_at_t_equals_r": [
            "-6105103408112176242100630185674928507",
            "-6105103408112176242100630185674927770"
          ],
          "accept_at_t_equals_r_plus_one": [
            "334629465493222533888691127418280148014",
            "334629465493222533888691127418280148751"
          ]
        },
        {
          "k": 2,
          "r": 448,
          "reject_at_t_equals_r": [
            "-82432198504472686709132796249961029515",
            "-82432198504472686709132796249961027599"
          ],
          "accept_at_t_equals_r_plus_one": [
            "258425726828109673577353958081766572974",
            "258425726828109673577353958081766574890"
          ]
        },
        {
          "k": 3,
          "r": 283,
          "reject_at_t_equals_r": [
            "-149373311485880268875925262959718965365",
            "-149373311485880268875925262959718962726"
          ],
          "accept_at_t_equals_r_plus_one": [
            "191583645736948859585991568304105957213",
            "191583645736948859585991568304105959852"
          ]
        },
        {
          "k": 4,
          "r": 182,
          "reject_at_t_equals_r": [
            "-286045363974273102962179900909767762597",
            "-286045363974273102962179900909767759505"
          ],
          "accept_at_t_equals_r_plus_one": [
            "54535008457361324020432040074319132652",
            "54535008457361324020432040074319135744"
          ]
        },
        {
          "k": 5,
          "r": 119,
          "reject_at_t_equals_r": [
            "-130125185219583045426790867236714760682",
            "-130125185219583045426790867236714757301"
          ],
          "accept_at_t_equals_r_plus_one": [
            "211923208438341598020084443894171547013",
            "211923208438341598020084443894171550394"
          ]
        },
        {
          "k": 6,
          "r": 78,
          "reject_at_t_equals_r": [
            "-201767922693525907836895548266778349438",
            "-201767922693525907836895548266778345854"
          ],
          "accept_at_t_equals_r_plus_one": [
            "140290270435456306339639047103002552580",
            "140290270435456306339639047103002556164"
          ]
        },
        {
          "k": 7,
          "r": 52,
          "reject_at_t_equals_r": [
            "-17276868237442914635155080222636872438",
            "-17276868237442914635155080222636868710"
          ],
          "accept_at_t_equals_r_plus_one": [
            "329217142888947386305685287347768480189",
            "329217142888947386305685287347768483917"
          ]
        },
        {
          "k": 8,
          "r": 34,
          "reject_at_t_equals_r": [
            "-216356636786181561818081172009340185246",
            "-216356636786181561818081172009340181426"
          ],
          "accept_at_t_equals_r_plus_one": [
            "127570604550485045811331477640734732919",
            "127570604550485045811331477640734736739"
          ]
        },
        {
          "k": 9,
          "r": 23,
          "reject_at_t_equals_r": [
            "-43466315641765178287240265692953730969",
            "-43466315641765178287240265692953727092"
          ],
          "accept_at_t_equals_r_plus_one": [
            "309721096986963428009879313118762936245",
            "309721096986963428009879313118762940122"
          ]
        },
        {
          "k": 10,
          "r": 15,
          "reject_at_t_equals_r": [
            "-168959383775875147531896388572612618554",
            "-168959383775875147531896388572612614638"
          ],
          "accept_at_t_equals_r_plus_one": [
            "182744515354734203660243433449765965893",
            "182744515354734203660243433449765969809"
          ]
        },
        {
          "k": 11,
          "r": 10,
          "reject_at_t_equals_r": [
            "-138158873431384420768619318015014770689",
            "-138158873431384420768619318015014766746"
          ],
          "accept_at_t_equals_r_plus_one": [
            "222335842838509446964230818358428785041",
            "222335842838509446964230818358428788984"
          ]
        },
        {
          "k": 12,
          "r": 6,
          "reject_at_t_equals_r": [
            "-336087734332348792993143959404270453441",
            "-336087734332348792993143959404270449481"
          ],
          "accept_at_t_equals_r_plus_one": [
            "4893738020021282215269089365414051347",
            "4893738020021282215269089365414055307"
          ]
        }
      ],
      "scaled_value_intervals": [
        [
          "251474774257981636675675935522262383193754",
          "251474774257981636675675935522262383194491"
        ],
        [
          "404003706837066540993976892447944502954378",
          "404003706837066540993976892447944502955557"
        ],
        [
          "500452989987178006422987831614094625760331",
          "500452989987178006422987831614094625761791"
        ],
        [
          "562670426130763079876284190067586208006288",
          "562670426130763079876284190067586208007920"
        ],
        [
          "603294152979574340073852559219203339928485",
          "603294152979574340073852559219203339930234"
        ],
        [
          "630037945522101066131832674147148038769656",
          "630037945522101066131832674147148038771491"
        ],
        [
          "647749905470227309146563308813822622635913",
          "647749905470227309146563308813822622637806"
        ],
        [
          "659535862582325398466136126638512082008736",
          "659535862582325398466136126638512082010663"
        ],
        [
          "667405823337148748304080982875135704601243",
          "667405823337148748304080982875135704603193"
        ],
        [
          "672679018224738700403563498375184840389671",
          "672679018224738700403563498375184840391637"
        ],
        [
          "676220000767379469458965863767517537272943",
          "676220000767379469458965863767517537274920"
        ],
        [
          "678597782703237449032739255371512416993137",
          "678597782703237449032739255371512416995120"
        ]
      ],
      "least_absolute_gain_lower_numerator": "4893738020021282215269089365414051347",
      "strict_gain_signs_checked": 24096,
      "all_actions_certified": true,
      "convergent": {
        "index": 3,
        "partial_quotient": 6,
        "p": 7,
        "q": 2008
      },
      "gain_decomposition": {
        "definition": "g_12(p) = (p - ell_12*q) - c_12 + rho_q",
        "gain_at_p": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "90273532819114702758762125501795225110267870973370826752",
            "90273532819114702758762125501795298159374402863195226112"
          ]
        },
        "approximation_error": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "1179921571358071373149225226035653749356925292991598232",
            "1179921571358071373149225226035653749356925292991600240"
          ]
        },
        "c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-2040725914340246382049957510141398826693189014108622052",
            "-2040725914340246382049957510141398826693189014108622051"
          ]
        },
        "finite_horizon_residual": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "87052885333416385003562942765618172534217756666270604460",
            "87052885333416385003562942765618245583324288556095005829"
          ]
        },
        "residual_over_absolute_c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "267767373245449383753130027208763554691807503797465529449631",
            "267767373245449383753130027208763779384731799814014925938032"
          ]
        },
        "ratio_rounded_to_three_decimals": "42.658",
        "rho_greater_than_abs_error_plus_abs_c": true,
        "abs_error_plus_abs_rho_less_than_abs_c": false
      }
    },
    {
      "N": 4303,
      "m": 12,
      "bits": 128,
      "scale": "340282366920938463463374607431768211456",
      "rejected_thresholds": [
        1583,
        960,
        607,
        391,
        255,
        168,
        111,
        74,
        49,
        33,
        22,
        14
      ],
      "boundary_gains": [
        {
          "k": 1,
          "r": 1583,
          "reject_at_t_equals_r": [
            "-102540475353210558666975052048686607992",
            "-102540475353210558666975052048686606415"
          ],
          "accept_at_t_equals_r_plus_one": [
            "237892075959116235753314526675174516669",
            "237892075959116235753314526675174518246"
          ]
        },
        {
          "k": 2,
          "r": 960,
          "reject_at_t_equals_r": [
            "-110886371321679791770558750645737487499",
            "-110886371321679791770558750645737483388"
          ],
          "accept_at_t_equals_r_plus_one": [
            "229634949761341232809162539970182839297",
            "229634949761341232809162539970182843408"
          ]
        },
        {
          "k": 3,
          "r": 607,
          "reject_at_t_equals_r": [
            "-84416378717007729590342712906037630467",
            "-84416378717007729590342712906037624789"
          ],
          "accept_at_t_equals_r_plus_one": [
            "256287513719917440189132441304191422149",
            "256287513719917440189132441304191427827"
          ]
        },
        {
          "k": 4,
          "r": 391,
          "reject_at_t_equals_r": [
            "-247162073028799877024107905524217845519",
            "-247162073028799877024107905524217838832"
          ],
          "accept_at_t_equals_r_plus_one": [
            "93358453211555820675684263805012131587",
            "93358453211555820675684263805012138274"
          ]
        },
        {
          "k": 5,
          "r": 255,
          "reject_at_t_equals_r": [
            "-262724954360737671459520384163515113395",
            "-262724954360737671459520384163515106077"
          ],
          "accept_at_t_equals_r_plus_one": [
            "77861559276123148050928161398716835715",
            "77861559276123148050928161398716843033"
          ]
        },
        {
          "k": 6,
          "r": 168,
          "reject_at_t_equals_r": [
            "-130835799429083679770136298198723375522",
            "-130835799429083679770136298198723367808"
          ],
          "accept_at_t_equals_r_plus_one": [
            "210693273250734871691412346788003436171",
            "210693273250734871691412346788003443885"
          ]
        },
        {
          "k": 7,
          "r": 111,
          "reject_at_t_equals_r": [
            "-178216855089976661200906132008127773771",
            "-178216855089976661200906132008127765778"
          ],
          "accept_at_t_equals_r_plus_one": [
            "163525561487096593273842065292321883106",
            "163525561487096593273842065292321891099"
          ]
        },
        {
          "k": 8,
          "r": 74,
          "reject_at_t_equals_r": [
            "-69978766000690724730723180534274552603",
            "-69978766000690724730723180534274544423"
          ],
          "accept_at_t_equals_r_plus_one": [
            "273956352284034870337146716450162492136",
            "273956352284034870337146716450162500316"
          ]
        },
        {
          "k": 9,
          "r": 49,
          "reject_at_t_equals_r": [
            "-189862846287156066552286353819519382042",
            "-189862846287156066552286353819519373736"
          ],
          "accept_at_t_equals_r_plus_one": [
            "153489306769165711133763524094131458670",
            "153489306769165711133763524094131466977"
          ]
        },
        {
          "k": 10,
          "r": 33,
          "reject_at_t_equals_r": [
            "-66217369102386417265211389538298419341",
            "-66217369102386417265211389538298410944"
          ],
          "accept_at_t_equals_r_plus_one": [
            "282369997752447562749622709344787058670",
            "282369997752447562749622709344787067067"
          ]
        },
        {
          "k": 11,
          "r": 22,
          "reject_at_t_equals_r": [
            "-99408973587093130692043615451368761728",
            "-99408973587093130692043615451368753271"
          ],
          "accept_at_t_equals_r_plus_one": [
            "251822183939929211533664218888599424908",
            "251822183939929211533664218888599433365"
          ]
        },
        {
          "k": 12,
          "r": 14,
          "reject_at_t_equals_r": [
            "-338528727475156607590565058108613350349",
            "-338528727475156607590565058108613341853"
          ],
          "accept_at_t_equals_r_plus_one": [
            "1878899406194845578010231417665922918",
            "1878899406194845578010231417665931414"
          ]
        }
      ],
      "scaled_value_intervals": [
        [
          "538769527311198798221188978616537765341263",
          "538769527311198798221188978616537765342840"
        ],
        [
          "865551485926621402937799160501680985823988",
          "865551485926621402937799160501680985826522"
        ],
        [
          "1072187299026348057989657889925670327805103",
          "1072187299026348057989657889925670327808247"
        ],
        [
          "1205484866565463797080861469337015916326375",
          "1205484866565463797080861469337015916329918"
        ],
        [
          "1292519595084663842935481514616280325357275",
          "1292519595084663842935481514616280325361050"
        ],
        [
          "1349817868526810588477098584963016108253466",
          "1349817868526810588477098584963016108257405"
        ],
        [
          "1387767428110124734582734072519950507494799",
          "1387767428110124734582734072519950507498853"
        ],
        [
          "1413018302028274871603754516650435629691020",
          "1413018302028274871603754516650435629695146"
        ],
        [
          "1429882000853688012380012158768411791430226",
          "1429882000853688012380012158768411791434406"
        ],
        [
          "1441177536331181368091568732203198440823398",
          "1441177536331181368091568732203198440827615"
        ],
        [
          "1448763157377029107418455017182148710232918",
          "1448763157377029107418455017182148710237158"
        ],
        [
          "1453865639241397402514532826744302078539395",
          "1453865639241397402514532826744302078543651"
        ]
      ],
      "least_absolute_gain_lower_numerator": "1878899406194845578010231417665922918",
      "strict_gain_signs_checked": 51636,
      "all_actions_certified": true,
      "convergent": {
        "index": 4,
        "partial_quotient": 2,
        "p": 15,
        "q": 4303
      },
      "gain_decomposition": {
        "definition": "g_12(p) = (p - ell_12*q) - c_12 + rho_q",
        "gain_at_p": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "34659576486321163259277488627934864848630191568598335488",
            "34659576486321163259277488627935021572167841804948865024"
          ]
        },
        "approximation_error": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-597559369438695042417665973892553950507722066096208825",
            "-597559369438695042417665973892553950507722066096204522"
          ]
        },
        "c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-2040725914340246382049957510141398826693189014108622052",
            "-2040725914340246382049957510141398826693189014108622051"
          ]
        },
        "finite_horizon_residual": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "33216409941419611919645197091686019972444724620585917958",
            "33216409941419611919645197091686176695982374856936451798"
          ]
        },
        "residual_over_absolute_c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "102170890770507050647653005985536778829550292462010945379811",
            "102170890770507050647653005985537260898006054824789650322536"
          ]
        },
        "ratio_rounded_to_three_decimals": "16.277",
        "rho_greater_than_abs_error_plus_abs_c": true,
        "abs_error_plus_abs_rho_less_than_abs_c": false
      }
    },
    {
      "N": 6311,
      "m": 12,
      "bits": 128,
      "scale": "340282366920938463463374607431768211456",
      "rejected_thresholds": [
        2322,
        1408,
        890,
        574,
        375,
        246,
        163,
        108,
        72,
        48,
        32,
        21
      ],
      "boundary_gains": [
        {
          "k": 1,
          "r": 2322,
          "reject_at_t_equals_r": [
            "-1088454329196304895754824198341382616",
            "-1088454329196304895754824198341380314"
          ],
          "accept_at_t_equals_r_plus_one": [
            "339339990934804924355116604845499794744",
            "339339990934804924355116604845499797046"
          ]
        },
        {
          "k": 2,
          "r": 1408,
          "reject_at_t_equals_r": [
            "-126327367813884877639695005386461201931",
            "-126327367813884877639695005386461195899"
          ],
          "accept_at_t_equals_r_plus_one": [
            "214106955782555754563611192671759642346",
            "214106955782555754563611192671759648378"
          ]
        },
        {
          "k": 3,
          "r": 890,
          "reject_at_t_equals_r": [
            "-191787448959557567896948983551829530562",
            "-191787448959557567896948983551829522188"
          ],
          "accept_at_t_equals_r_plus_one": [
            "148661766183809413426612618962949847956",
            "148661766183809413426612618962949856330"
          ]
        },
        {
          "k": 4,
          "r": 574,
          "reject_at_t_equals_r": [
            "-166692925946130565360921703494140245034",
            "-166692925946130565360921703494140235173"
          ],
          "accept_at_t_equals_r_plus_one": [
            "173891861603683870050366584954940907139",
            "173891861603683870050366584954940917000"
          ]
        },
        {
          "k": 5,
          "r": 375,
          "reject_at_t_equals_r": [
            "-36013031507771276562527718378883781942",
            "-36013031507771276562527718378883771144"
          ],
          "accept_at_t_equals_r_plus_one": [
            "305080720307602299399249147423692121340",
            "305080720307602299399249147423692132138"
          ]
        },
        {
          "k": 6,
          "r": 246,
          "reject_at_t_equals_r": [
            "-322251501159671282509292748840276876752",
            "-322251501159671282509292748840276865355"
          ],
          "accept_at_t_equals_r_plus_one": [
            "18104161963548754860399264520725039340",
            "18104161963548754860399264520725050737"
          ]
        },
        {
          "k": 7,
          "r": 163,
          "reject_at_t_equals_r": [
            "-189913395587623760367370572884175199528",
            "-189913395587623760367370572884175187730"
          ],
          "accept_at_t_equals_r_plus_one": [
            "151291480359899455875734120649111987497",
            "151291480359899455875734120649111999296"
          ]
        },
        {
          "k": 8,
          "r": 108,
          "reject_at_t_equals_r": [
            "-282119891570680905142575363455157764450",
            "-282119891570680905142575363455157752382"
          ],
          "accept_at_t_equals_r_plus_one": [
            "58701016788685869045991829568986469719",
            "58701016788685869045991829568986481787"
          ]
        },
        {
          "k": 9,
          "r": 72,
          "reject_at_t_equals_r": [
            "-231620284340868689928002632144949825657",
            "-231620284340868689928002632144949813417"
          ],
          "accept_at_t_equals_r_plus_one": [
            "110171278171459631501141030499135307909",
            "110171278171459631501141030499135320149"
          ]
        },
        {
          "k": 10,
          "r": 48,
          "reject_at_t_equals_r": [
            "-232982305196962918932764873409864276524",
            "-232982305196962918932764873409864264165"
          ],
          "accept_at_t_equals_r_plus_one": [
            "109535479676558368374997436814026933705",
            "109535479676558368374997436814026946064"
          ]
        },
        {
          "k": 11,
          "r": 32,
          "reject_at_t_equals_r": [
            "-235777765360225130983906067846170951256",
            "-235777765360225130983906067846170938818"
          ],
          "accept_at_t_equals_r_plus_one": [
            "107770370359485624119451931447647174776",
            "107770370359485624119451931447647187214"
          ]
        },
        {
          "k": 12,
          "r": 21,
          "reject_at_t_equals_r": [
            "-338923821919355833645220002068175395486",
            "-338923821919355833645220002068175382998"
          ],
          "accept_at_t_equals_r_plus_one": [
            "1423237620705612190447681809478188456",
            "1423237620705612190447681809478200944"
          ]
        }
      ],
      "scaled_value_intervals": [
        [
          "790136744444748308466851593280764128381146",
          "790136744444748308466851593280764128383448"
        ],
        [
          "1269380644437243549900922735550080231309395",
          "1269380644437243549900922735550080231313125"
        ],
        [
          "1572423738445838339951223085147905769031153",
          "1572423738445838339951223085147905769035797"
        ],
        [
          "1767912509984403148544561031517234862646714",
          "1767912509984403148544561031517234862651931"
        ],
        [
          "1895554410611262843619889037022526825719075",
          "1895554410611262843619889037022526825724656"
        ],
        [
          "1979586124374973376914388483199582082608187",
          "1979586124374973376914388483199582082614003"
        ],
        [
          "2035242063578673970219285914783844476269061",
          "2035242063578673970219285914783844476275043"
        ],
        [
          "2072274679097706005178472947749930600864673",
          "2072274679097706005178472947749930600870759"
        ],
        [
          "2097006629800354443237763922117162861909008",
          "2097006629800354443237763922117162861915162"
        ],
        [
          "2113573165717756452402938668147297600329215",
          "2113573165717756452402938668147297600335420"
        ],
        [
          "2124697979224586708364750561652960354040830",
          "2124697979224586708364750561652960354047063"
        ],
        [
          "2132182832751845771931126648411095661870637",
          "2132182832751845771931126648411095661876892"
        ]
      ],
      "least_absolute_gain_lower_numerator": "1088454329196304895754824198341380314",
      "strict_gain_signs_checked": 75732,
      "all_actions_certified": true,
      "convergent": {
        "index": 5,
        "partial_quotient": 1,
        "p": 22,
        "q": 6311
      },
      "gain_decomposition": {
        "definition": "g_12(p) = (p - ell_12*q) - c_12 + rho_q",
        "gain_at_p": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "26254100145231734305700983825583140514864074023707344896",
            "26254100145231734305700983825583370877804066508587925504"
          ]
        },
        "approximation_error": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "582362201919376330731559252143099798849203226895389407",
            "582362201919376330731559252143099798849203226895395718"
          ]
        },
        "c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-2040725914340246382049957510141398826693189014108622052",
            "-2040725914340246382049957510141398826693189014108622051"
          ]
        },
        "finite_horizon_residual": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "23631012028972111592919467063298641889321681782703327126",
            "23631012028972111592919467063298872252261674267583914046"
          ]
        },
        "residual_over_absolute_c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "72687010819853232517251646138064439488792884594950941041408",
            "72687010819853232517251646138065148065873341325927926284830"
          ]
        },
        "ratio_rounded_to_three_decimals": "11.580",
        "rho_greater_than_abs_error_plus_abs_c": true,
        "abs_error_plus_abs_rho_less_than_abs_c": false
      }
    },
    {
      "N": 10614,
      "m": 12,
      "bits": 128,
      "scale": "340282366920938463463374607431768211456",
      "rejected_thresholds": [
        3904,
        2368,
        1497,
        966,
        630,
        415,
        275,
        183,
        122,
        81,
        54,
        36
      ],
      "boundary_gains": [
        {
          "k": 1,
          "r": 3904,
          "reject_at_t_equals_r": [
            "-336349080197752030688882754941876904938",
            "-336349080197752030688882754941876901042"
          ],
          "accept_at_t_equals_r_plus_one": [
            "3934294224908560446821384214402036874",
            "3934294224908560446821384214402040770"
          ]
        },
        {
          "k": 2,
          "r": 2368,
          "reject_at_t_equals_r": [
            "-170242391856326744928763299237456219574",
            "-170242391856326744928763299237456209415"
          ],
          "accept_at_t_equals_r_plus_one": [
            "170111782486514003888722208240002157421",
            "170111782486514003888722208240002167580"
          ]
        },
        {
          "k": 3,
          "r": 1497,
          "reject_at_t_equals_r": [
            "-234247171162366685989865016940312679869",
            "-234247171162366685989865016940312665842"
          ],
          "accept_at_t_equals_r_plus_one": [
            "106106027552665679796471186744288835220",
            "106106027552665679796471186744288849247"
          ]
        },
        {
          "k": 4,
          "r": 966,
          "reject_at_t_equals_r": [
            "-47263391017391536616416638372302398695",
            "-47263391017391536616416638372302382175"
          ],
          "accept_at_t_equals_r_plus_one": [
            "293322308176739004410981735072984928518",
            "293322308176739004410981735072984945038"
          ]
        },
        {
          "k": 5,
          "r": 630,
          "reject_at_t_equals_r": [
            "-282428411512336216890720130183713649334",
            "-282428411512336216890720130183713631203"
          ],
          "accept_at_t_equals_r_plus_one": [
            "57945787083853996170388849434162585251",
            "57945787083853996170388849434162603382"
          ]
        },
        {
          "k": 6,
          "r": 415,
          "reject_at_t_equals_r": [
            "-102754522419272897995482424823677948375",
            "-102754522419272897995482424823677929213"
          ],
          "accept_at_t_equals_r_plus_one": [
            "238100200753476807794320838469796504702",
            "238100200753476807794320838469796523864"
          ]
        },
        {
          "k": 7,
          "r": 275,
          "reject_at_t_equals_r": [
            "-21462275432188536941579051759465568944",
            "-21462275432188536941579051759465549094"
          ],
          "accept_at_t_equals_r_plus_one": [
            "319979437275981744436420266783838288521",
            "319979437275981744436420266783838308371"
          ]
        },
        {
          "k": 8,
          "r": 183,
          "reject_at_t_equals_r": [
            "-8327543227939599490698388769865539900",
            "-8327543227939599490698388769865519601"
          ],
          "accept_at_t_equals_r_plus_one": [
            "333768784478206508038100678873169899325",
            "333768784478206508038100678873169919624"
          ]
        },
        {
          "k": 9,
          "r": 122,
          "reject_at_t_equals_r": [
            "-78886979294612894427100748085216746972",
            "-78886979294612894427100748085216726377"
          ],
          "accept_at_t_equals_r_plus_one": [
            "263537972770803647470997415570703525753",
            "263537972770803647470997415570703546348"
          ]
        },
        {
          "k": 10,
          "r": 81,
          "reject_at_t_equals_r": [
            "-298145559397927565094477768033327042786",
            "-298145559397927565094477768033327021983"
          ],
          "accept_at_t_equals_r_plus_one": [
            "42657015023294983533944948526816985696",
            "42657015023294983533944948526817006499"
          ]
        },
        {
          "k": 11,
          "r": 54,
          "reject_at_t_equals_r": [
            "-333803069710250995612168557705624045405",
            "-333803069710250995612168557705624024462"
          ],
          "accept_at_t_equals_r_plus_one": [
            "6599284196070569107709865461813502653",
            "6599284196070569107709865461813523596"
          ]
        },
        {
          "k": 12,
          "r": 36,
          "reject_at_t_equals_r": [
            "-339905674859389575058097079826839101547",
            "-339905674859389575058097079826839080519"
          ],
          "accept_at_t_equals_r_plus_one": [
            "387155729925246416535236705066029921",
            "387155729925246416535236705066050949"
          ]
        }
      ],
      "scaled_value_intervals": [
        [
          "1328798709539541513391703350168564974425266",
          "1328798709539541513391703350168564974429162"
        ],
        [
          "2134757596800180121617903183866229555366385",
          "2134757596800180121617903183866229555372648"
        ],
        [
          "2644394547251987368108564836208526880588122",
          "2644394547251987368108564836208526880595886"
        ],
        [
          "2973154577088631315350801123625987275244557",
          "2973154577088631315350801123625987275253313"
        ],
        [
          "3187814896660334883549617846438184962101796",
          "3187814896660334883549617846438184962111171"
        ],
        [
          "3329134833454943618784913790947192447794624",
          "3329134833454943618784913790947192447804411"
        ],
        [
          "3422733946633633884774283387042688171503905",
          "3422733946633633884774283387042688171513968"
        ],
        [
          "3485013947323393563187571638591471619730017",
          "3485013947323393563187571638591471619740253"
        ],
        [
          "3526607283067042668624530441446232558264262",
          "3526607283067042668624530441446232558274621"
        ],
        [
          "3554468300347036611730158262416239110424540",
          "3554468300347036611730158262416239110434984"
        ],
        [
          "3573177351230477539752792659775260217878070",
          "3573177351230477539752792659775260217888569"
        ],
        [
          "3585767422114490714012532242722630712581504",
          "3585767422114490714012532242722630712592033"
        ]
      ],
      "least_absolute_gain_lower_numerator": "387155729925246416535236705066029921",
      "strict_gain_signs_checked": 127368,
      "all_actions_certified": true,
      "convergent": {
        "index": 6,
        "partial_quotient": 1,
        "p": 37,
        "q": 10614
      },
      "gain_decomposition": {
        "definition": "g_12(p) = (p - ell_12*q) - c_12 + rho_q",
        "gain_at_p": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "7141762666601235041097985038879622843869525150149902336",
            "7141762666601235041097985038880010742003907114601283584"
          ]
        },
        "approximation_error": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-15197167519318711686106721749454151658518839200819418",
            "-15197167519318711686106721749454151658518839200808804"
          ]
        },
        "c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-2040725914340246382049957510141398826693189014108622052",
            "-2040725914340246382049957510141398826693189014108622051"
          ]
        },
        "finite_horizon_residual": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "5116233919780307370734134250487678168834854975242089088",
            "5116233919780307370734134250488066066969236939693480951"
          ]
        },
        "residual_over_absolute_c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "15737106384950171189092453951935283628853983990167485625474",
            "15737106384950171189092453951936476770978250817440391176991"
          ]
        },
        "ratio_rounded_to_three_decimals": "2.507",
        "rho_greater_than_abs_error_plus_abs_c": true,
        "abs_error_plus_abs_rho_less_than_abs_c": false
      }
    },
    {
      "N": 409643,
      "m": 12,
      "bits": 128,
      "scale": "340282366920938463463374607431768211456",
      "rejected_thresholds": [
        150699,
        91403,
        57798,
        37284,
        24344,
        16027,
        10615,
        7063,
        4717,
        3159,
        2121,
        1427
      ],
      "boundary_gains": [
        {
          "k": 1,
          "r": 150699,
          "reject_at_t_equals_r": [
            "-188509847930222234739328046572577108917",
            "-188509847930222234739328046572576958032"
          ],
          "accept_at_t_equals_r_plus_one": [
            "151773526114313536710355189626209192846",
            "151773526114313536710355189626209343731"
          ]
        },
        {
          "k": 2,
          "r": 91403,
          "reject_at_t_equals_r": [
            "-307931073938492443402700427615940732206",
            "-307931073938492443402700427615940338894"
          ],
          "accept_at_t_equals_r_plus_one": [
            "32351646923705961703946946291542891520",
            "32351646923705961703946946291543284832"
          ]
        },
        {
          "k": 3,
          "r": 57798,
          "reject_at_t_equals_r": [
            "-13261590210886526751030518648492059750",
            "-13261590210886526751030518648491517275"
          ],
          "accept_at_t_equals_r_plus_one": [
            "327026434704735317658686736350471959111",
            "327026434704735317658686736350472501586"
          ]
        },
        {
          "k": 4,
          "r": 37284,
          "reject_at_t_equals_r": [
            "-284809812320818963819522062499326826018",
            "-284809812320818963819522062499326188748"
          ],
          "accept_at_t_equals_r_plus_one": [
            "55474042438189452425196924627348917937",
            "55474042438189452425196924627349555207"
          ]
        },
        {
          "k": 5,
          "r": 24344,
          "reject_at_t_equals_r": [
            "-279347858681427159456787325822678917185",
            "-279347858681427159456787325822678218366"
          ],
          "accept_at_t_equals_r_plus_one": [
            "60937011300152098917202077340341721549",
            "60937011300152098917202077340342420368"
          ]
        },
        {
          "k": 6,
          "r": 16027,
          "reject_at_t_equals_r": [
            "-101435154314988003792089492635819900727",
            "-101435154314988003792089492635819161486"
          ],
          "accept_at_t_equals_r_plus_one": [
            "238862115408259435178845561861200444546",
            "238862115408259435178845561861201183787"
          ]
        },
        {
          "k": 7,
          "r": 10615,
          "reject_at_t_equals_r": [
            "-98178116805455022153002288995038704839",
            "-98178116805455022153002288995037938990"
          ],
          "accept_at_t_equals_r_plus_one": [
            "242127057863963468012332786860510639909",
            "242127057863963468012332786860511405758"
          ]
        },
        {
          "k": 8,
          "r": 7063,
          "reject_at_t_equals_r": [
            "-128477066493324245820456964764308368166",
            "-128477066493324245820456964764307584713"
          ],
          "accept_at_t_equals_r_plus_one": [
            "211835288435603402722578256803473925158",
            "211835288435603402722578256803474708611"
          ]
        },
        {
          "k": 9,
          "r": 4717,
          "reject_at_t_equals_r": [
            "-89155071977522738778392039229241297042",
            "-89155071977522738778392039229240501866"
          ],
          "accept_at_t_equals_r_plus_one": [
            "251180533716988634526976416531592533942",
            "251180533716988634526976416531593329118"
          ]
        },
        {
          "k": 10,
          "r": 3159,
          "reject_at_t_equals_r": [
            "-300876155437036786245587876391094374346",
            "-300876155437036786245587876391093571332"
          ],
          "accept_at_t_equals_r_plus_one": [
            "39418685751544571069390968688993138863",
            "39418685751544571069390968688993941877"
          ]
        },
        {
          "k": 11,
          "r": 2121,
          "reject_at_t_equals_r": [
            "-329655741962476248579406982048323005936",
            "-329655741962476248579406982048322197629"
          ],
          "accept_at_t_equals_r_plus_one": [
            "10631635154105054212060019360523680583",
            "10631635154105054212060019360524488890"
          ]
        },
        {
          "k": 12,
          "r": 1427,
          "reject_at_t_equals_r": [
            "-340163737496767241774781012821364123887",
            "-340163737496767241774781012821363312024"
          ],
          "accept_at_t_equals_r_plus_one": [
            "118712556213387926637458376774378034",
            "118712556213387926637458376775189897"
          ]
        }
      ],
      "scaled_value_intervals": [
        [
          "51280400922466435727701829293406610275165776",
          "51280400922466435727701829293406610275316661"
        ],
        [
          "82383538037214912596088061236920136047368323",
          "82383538037214912596088061236920136047610750"
        ],
        [
          "102051191542101524793870937827780123624861913",
          "102051191542101524793870937827780123625161961"
        ],
        [
          "114738564120194115284603216213328668947276213",
          "114738564120194115284603216213328668947613435"
        ],
        [
          "123022677408376122666315064443973456965516665",
          "123022677408376122666315064443973456965878262"
        ],
        [
          "128476484338172318408246361366775041910045060",
          "128476484338172318408246361366775041910422704"
        ],
        [
          "132088679841154885652932235826952256512967134",
          "132088679841154885652932235826952256513355339"
        ],
        [
          "134492222675783967344619871136207599698453780",
          "134492222675783967344619871136207599698849028"
        ],
        [
          "136097423755622011599515387551502479592788846",
          "136097423755622011599515387551502479593188774"
        ],
        [
          "137172676628880693242382433524255826466749610",
          "137172676628880693242382433524255826467152696"
        ],
        [
          "137894745184861966199636830473600655165848501",
          "137894745184861966199636830473600655166253722"
        ],
        [
          "138380668286195642154240840819418609767313458",
          "138380668286195642154240840819418609767720100"
        ]
      ],
      "least_absolute_gain_lower_numerator": "118712556213387926637458376774378034",
      "strict_gain_signs_checked": 4915716,
      "all_actions_certified": true,
      "convergent": {
        "index": 7,
        "partial_quotient": 38,
        "p": 1428,
        "q": 409643
      },
      "gain_decomposition": {
        "definition": "g_12(p) = (p - ell_12*q) - c_12 + rho_q",
        "gain_at_p": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "2189860142804225745049994375727456894323889283419602944",
            "2189860142804225745049994375742433123307803341123223552"
          ]
        },
        "approximation_error": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "4869836185265286659503825663842035825487337264251523",
            "4869836185265286659503825663842035825487337264661166"
          ]
        },
        "c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-2040725914340246382049957510141398826693189014108622052",
            "-2040725914340246382049957510141398826693189014108622051"
          ]
        },
        "finite_horizon_residual": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "144264392278714076340533039922216031805212932046319726",
            "144264392278714076340533039937192260789126989750349978"
          ]
        },
        "residual_over_absolute_c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "443745169678988213716240029908674351608933271920437450350",
            "443745169678988213716240029954739975749775919355424202327"
          ]
        },
        "ratio_rounded_to_three_decimals": "0.071",
        "rho_greater_than_abs_error_plus_abs_c": false,
        "abs_error_plus_abs_rho_less_than_abs_c": true
      }
    },
    {
      "N": 1239543,
      "m": 12,
      "bits": 128,
      "scale": "340282366920938463463374607431768211456",
      "rejected_thresholds": [
        456002,
        276579,
        174891,
        112820,
        73665,
        48497,
        32120,
        21373,
        14274,
        9561,
        6420,
        4320
      ],
      "boundary_gains": [
        {
          "k": 1,
          "r": 456002,
          "reject_at_t_equals_r": [
            "-238949137384869606547967474985744622354",
            "-238949137384869606547967474985744166842"
          ],
          "accept_at_t_equals_r_plus_one": [
            "101333451757088799961395780318472495080",
            "101333451757088799961395780318472950592"
          ]
        },
        {
          "k": 2,
          "r": 276579,
          "reject_at_t_equals_r": [
            "-212620585664089722967052446344366985087",
            "-212620585664089722967052446344365797054"
          ],
          "accept_at_t_equals_r_plus_one": [
            "127662242831231672131552949839118050140",
            "127662242831231672131552949839119238173"
          ]
        },
        {
          "k": 3,
          "r": 174891,
          "reject_at_t_equals_r": [
            "-148232814248547636209553595112882650552",
            "-148232814248547636209553595112881010688"
          ],
          "accept_at_t_equals_r_plus_one": [
            "192050650782371743314837610205639704264",
            "192050650782371743314837610205641344128"
          ]
        },
        {
          "k": 4,
          "r": 112820,
          "reject_at_t_equals_r": [
            "-142384250474412672879692334675134580640",
            "-142384250474412672879692334675132652980"
          ],
          "accept_at_t_equals_r_plus_one": [
            "197899870551440225309711200980997720823",
            "197899870551440225309711200980999648483"
          ]
        },
        {
          "k": 5,
          "r": 73665,
          "reject_at_t_equals_r": [
            "-50631552318216095070580137482192082755",
            "-50631552318216095070580137482189968595"
          ],
          "accept_at_t_equals_r_plus_one": [
            "289654746603192099233334655851564176990",
            "289654746603192099233334655851566291150"
          ]
        },
        {
          "k": 6,
          "r": 48497,
          "reject_at_t_equals_r": [
            "-36663405702361762682756029921968766951",
            "-36663405702361762682756029921966530904"
          ],
          "accept_at_t_equals_r_plus_one": [
            "303625221790595971595324242160757437795",
            "303625221790595971595324242160759673842"
          ]
        },
        {
          "k": 7,
          "r": 32120,
          "reject_at_t_equals_r": [
            "-298001556916576028778992127284189056057",
            "-298001556916576028778992127284186739451"
          ],
          "accept_at_t_equals_r_plus_one": [
            "42282126343403666391564434770248756280",
            "42282126343403666391564434770251072886"
          ]
        },
        {
          "k": 8,
          "r": 21373,
          "reject_at_t_equals_r": [
            "-43108541155272086331215139496375542847",
            "-43108541155272086331215139496373172668"
          ],
          "accept_at_t_equals_r_plus_one": [
            "297187729935683018051877437311144102374",
            "297187729935683018051877437311146472553"
          ]
        },
        {
          "k": 9,
          "r": 14274,
          "reject_at_t_equals_r": [
            "-289047267953383153947551796969913200",
            "-289047267953383153947551796967507400"
          ],
          "accept_at_t_equals_r_plus_one": [
            "340017138716993275985503097883336535576",
            "340017138716993275985503097883338941376"
          ]
        },
        {
          "k": 10,
          "r": 9561,
          "reject_at_t_equals_r": [
            "-177354063505865959167418032571461685719",
            "-177354063505865959167418032571459256041"
          ],
          "accept_at_t_equals_r_plus_one": [
            "162945344342111001577025077796700240593",
            "162945344342111001577025077796702670271"
          ]
        },
        {
          "k": 11,
          "r": 6420,
          "reject_at_t_equals_r": [
            "-301430780657059513305186134455759828297",
            "-301430780657059513305186134455757382562"
          ],
          "accept_at_t_equals_r_plus_one": [
            "38857637912829710119272302956222714873",
            "38857637912829710119272302956225160608"
          ]
        },
        {
          "k": 12,
          "r": 4320,
          "reject_at_t_equals_r": [
            "-340167692290490637531787769273045180343",
            "-340167692290490637531787769273042723846"
          ],
          "accept_at_t_equals_r_plus_one": [
            "114701175501170335737668445333846914",
            "114701175501170335737668445336303411"
          ]
        }
      ],
      "scaled_value_intervals": [
        [
          "155169678829819166085832295705576153704525754",
          "155169678829819166085832295705576153704981266"
        ],
        [
          "249284848211031069461791948306893518227067344",
          "249284848211031069461791948306893518227799865"
        ],
        [
          "308797319877015166823001206328838005378561849",
          "308797319877015166823001206328838005379469192"
        ],
        [
          "347188118897285918683612009231624770128588092",
          "347188118897285918683612009231624770129608409"
        ],
        [
          "372255070088069168810736570268223457616483244",
          "372255070088069168810736570268223457617577087"
        ],
        [
          "388757780700039623835082531360871842535089623",
          "388757780700039623835082531360871842536231827"
        ],
        [
          "399687948327097083857554902743707521674937998",
          "399687948327097083857554902743707521676112400"
        ],
        [
          "406960846463839456909243939443486200032734156",
          "406960846463839456909243939443486200033929933"
        ],
        [
          "411818037258316200490103302537519056451760277",
          "411818037258316200490103302537519056452970300"
        ],
        [
          "415071654322510799005235794577206763781957157",
          "415071654322510799005235794577206763783176812"
        ],
        [
          "417256568548923881000183964743053171458106894",
          "417256568548923881000183964743053171459332974"
        ],
        [
          "418726928541714625652983274834927683175546740",
          "418726928541714625652983274834927683176777157"
        ]
      ],
      "least_absolute_gain_lower_numerator": "114701175501170335737668445333846914",
      "strict_gain_signs_checked": 14874516,
      "all_actions_certified": true,
      "convergent": {
        "index": 8,
        "partial_quotient": 3,
        "p": 4321,
        "q": 1239543
      },
      "gain_decomposition": {
        "definition": "g_12(p) = (p - ell_12*q) - c_12 + rho_q",
        "gain_at_p": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "2115863229423733099766210498415190264577679459325313024",
            "2115863229423733099766210498460504636054514751741362176"
          ]
        },
        "approximation_error": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-587658963522851707595244757928044182056827408064849",
            "-587658963522851707595244757928044182056827406825306"
          ]
        },
        "c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "-2040725914340246382049957510141398826693189014108622052",
            "-2040725914340246382049957510141398826693189014108622051"
          ]
        },
        "finite_horizon_residual": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "75724974047009569423848233031719482066547272623516278",
            "75724974047009569423848233077033853543382565040804974"
          ]
        },
        "residual_over_absolute_c_12": {
          "bits": 192,
          "scale": "6277101735386680763835789423207666416102355444464034512896",
          "numerators": [
            "232923668319401610322523193898600496012484858478493346153",
            "232923668319401610322523194037983701682785809373044282249"
          ]
        },
        "ratio_rounded_to_three_decimals": "0.037",
        "rho_greater_than_abs_error_plus_abs_c": false,
        "abs_error_plus_abs_rho_less_than_abs_c": true
      }
    }
  ],
  "unrounded_rational_cross_checks": [
    {
      "N": 2008,
      "m": 12,
      "arithmetic": "unrounded fractions.Fraction",
      "all_thresholds_and_values_agree": true
    },
    {
      "N": 4303,
      "m": 12,
      "arithmetic": "unrounded fractions.Fraction",
      "all_thresholds_and_values_agree": true
    },
    {
      "N": 6311,
      "m": 12,
      "arithmetic": "unrounded fractions.Fraction",
      "all_thresholds_and_values_agree": true
    }
  ],
  "positive_correction_contrasts": [
    {
      "level": 10,
      "ell_enclosure": {
        "bits": 192,
        "scale": "6277101735386680763835789423207666416102355444464034512896",
        "numerators": [
          "48419962185668645620487266248038687773504966170298928157",
          "48419962185668645620487266248038687773504966170298928158"
        ]
      },
      "positive_c_enclosure": {
        "bits": 192,
        "scale": "6277101735386680763835789423207666416102355444464034512896",
        "numerators": [
          "16043876801666208576950623464859733490953419181458021577",
          "16043876801666208576950623464859733490953419181458021578"
        ]
      },
      "certified_convergents": [
        {
          "index": 0,
          "partial_quotient": 0,
          "p": 0,
          "q": 1
        },
        {
          "index": 1,
          "partial_quotient": 129,
          "p": 1,
          "q": 129
        },
        {
          "index": 2,
          "partial_quotient": 1,
          "p": 1,
          "q": 130
        },
        {
          "index": 3,
          "partial_quotient": 1,
          "p": 2,
          "q": 259
        },
        {
          "index": 4,
          "partial_quotient": 1,
          "p": 3,
          "q": 389
        },
        {
          "index": 5,
          "partial_quotient": 3,
          "p": 11,
          "q": 1426
        },
        {
          "index": 6,
          "partial_quotient": 3,
          "p": 36,
          "q": 4667
        },
        {
          "index": 7,
          "partial_quotient": 4,
          "p": 155,
          "q": 20094
        }
      ],
      "threshold_certificates": [
        {
          "N": 1426,
          "m": 10,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            524,
            318,
            201,
            129,
            84,
            55,
            36,
            24,
            16,
            10
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 524,
              "reject_at_t_equals_r": [
                "-310388959153943741606425478433698058359",
                "-310388959153943741606425478433698057842"
              ],
              "accept_at_t_equals_r_plus_one": [
                "29950456255099673616218115885471050336",
                "29950456255099673616218115885471050853"
              ]
            },
            {
              "k": 2,
              "r": 318,
              "reject_at_t_equals_r": [
                "-129511631634629383224938824255103447221",
                "-129511631634629383224938824255103445874"
              ],
              "accept_at_t_equals_r_plus_one": [
                "211433536340668542754908851677220313810",
                "211433536340668542754908851677220315157"
              ]
            },
            {
              "k": 3,
              "r": 201,
              "reject_at_t_equals_r": [
                "-109770178780949602994959318998219643045",
                "-109770178780949602994959318998219641174"
              ],
              "accept_at_t_equals_r_plus_one": [
                "231659014946655471714526807281476670746",
                "231659014946655471714526807281476672617"
              ]
            },
            {
              "k": 4,
              "r": 129,
              "reject_at_t_equals_r": [
                "-295448296901007859253400091683271927910",
                "-295448296901007859253400091683271925699"
              ],
              "accept_at_t_equals_r_plus_one": [
                "45181620950317663157338659281430363272",
                "45181620950317663157338659281430365483"
              ]
            },
            {
              "k": 5,
              "r": 84,
              "reject_at_t_equals_r": [
                "-270326383117522003274998933952522672935",
                "-270326383117522003274998933952522670513"
              ],
              "accept_at_t_equals_r_plus_one": [
                "70788793134409513285856336258760366375",
                "70788793134409513285856336258760368797"
              ]
            },
            {
              "k": 6,
              "r": 55,
              "reject_at_t_equals_r": [
                "-279671924519744894932775749437920982992",
                "-279671924519744894932775749437920980433"
              ],
              "accept_at_t_equals_r_plus_one": [
                "61712450444851633412973382684644450823",
                "61712450444851633412973382684644453382"
              ]
            },
            {
              "k": 7,
              "r": 36,
              "reject_at_t_equals_r": [
                "-329758337149341361652155882728188236465",
                "-329758337149341361652155882728188233812"
              ],
              "accept_at_t_equals_r_plus_one": [
                "10816363931919243528197022612012752111",
                "10816363931919243528197022612012754764"
              ]
            },
            {
              "k": 8,
              "r": 24,
              "reject_at_t_equals_r": [
                "-204838625767401676766628563803199539190",
                "-204838625767401676766628563803199536472"
              ],
              "accept_at_t_equals_r_plus_one": [
                "141087230368267486142443795446425700334",
                "141087230368267486142443795446425703052"
              ]
            },
            {
              "k": 9,
              "r": 16,
              "reject_at_t_equals_r": [
                "-146162834715750362279507070196743589934",
                "-146162834715750362279507070196743587175"
              ],
              "accept_at_t_equals_r_plus_one": [
                "206252002968012357507859258312213660453",
                "206252002968012357507859258312213663212"
              ]
            },
            {
              "k": 10,
              "r": 10,
              "reject_at_t_equals_r": [
                "-338480014295034459242808472610981403115",
                "-338480014295034459242808472610981400332"
              ],
              "accept_at_t_equals_r_plus_one": [
                "1982587888494404642622748302865489314",
                "1982587888494404642622748302865492097"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "178618349225725698596414719772680240860786",
              "178618349225725698596414719772680240861303"
            ],
            [
              "286957653538218759360992783760237635550185",
              "286957653538218759360992783760237635551015"
            ],
            [
              "355464179468108340120126039173021265694845",
              "355464179468108340120126039173021265695886"
            ],
            [
              "399656053097810409766154763623402636899409",
              "399656053097810409766154763623402636900579"
            ],
            [
              "428510098302286762700353229581623689333396",
              "428510098302286762700353229581623689334648"
            ],
            [
              "447505300407458123085771608739808861945161",
              "447505300407458123085771608739808861946468"
            ],
            [
              "460085223953761249132105250490080705792696",
              "460085223953761249132105250490080705794042"
            ],
            [
              "468456839385631173931992869632246342405458",
              "468456839385631173931992869632246342406830"
            ],
            [
              "474047520091081939709686370421351377377301",
              "474047520091081939709686370421351377378688"
            ],
            [
              "477788823774586358803562924968280040893580",
              "477788823774586358803562924968280040894976"
            ]
          ],
          "least_absolute_gain_lower_numerator": "1982587888494404642622748302865489314",
          "strict_gain_signs_checked": 14260,
          "all_actions_certified": true,
          "convergent": {
            "index": 5,
            "partial_quotient": 3,
            "p": 11,
            "q": 1426
          },
          "shift": -1
        },
        {
          "N": 4667,
          "m": 10,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            1717,
            1041,
            658,
            424,
            277,
            182,
            120,
            80,
            53,
            36
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 1717,
              "reject_at_t_equals_r": [
                "-71268552987506184932131848563718373607",
                "-71268552987506184932131848563718371872"
              ],
              "accept_at_t_equals_r_plus_one": [
                "269170490586858855280532941022311951908",
                "269170490586858855280532941022311953643"
              ]
            },
            {
              "k": 2,
              "r": 1041,
              "reject_at_t_equals_r": [
                "-185542891802513227018826509584241447224",
                "-185542891802513227018826509584241442713"
              ],
              "accept_at_t_equals_r_plus_one": [
                "154888120147357441282631237230665598782",
                "154888120147357441282631237230665603293"
              ]
            },
            {
              "k": 3,
              "r": 658,
              "reject_at_t_equals_r": [
                "-206244704193163805326002628067197260989",
                "-206244704193163805326002628067197254793"
              ],
              "accept_at_t_equals_r_plus_one": [
                "134241367382376139380741845594608292342",
                "134241367382376139380741845594608298538"
              ]
            },
            {
              "k": 4,
              "r": 424,
              "reject_at_t_equals_r": [
                "-291506425082377527288188902612710583022",
                "-291506425082377527288188902612710575760"
              ],
              "accept_at_t_equals_r_plus_one": [
                "48890979437236787439749822047404462472",
                "48890979437236787439749822047404469734"
              ]
            },
            {
              "k": 5,
              "r": 277,
              "reject_at_t_equals_r": [
                "-137639180183694107658612100425475809471",
                "-137639180183694107658612100425475801517"
              ],
              "accept_at_t_equals_r_plus_one": [
                "203374750588281339038714718222921616447",
                "203374750588281339038714718222921624401"
              ]
            },
            {
              "k": 6,
              "r": 182,
              "reject_at_t_equals_r": [
                "-212978190510239611966786194630745114343",
                "-212978190510239611966786194630745105941"
              ],
              "accept_at_t_equals_r_plus_one": [
                "128003649907460933098218019464764982285",
                "128003649907460933098218019464764990687"
              ]
            },
            {
              "k": 7,
              "r": 120,
              "reject_at_t_equals_r": [
                "-325082899061766917965612953394146266696",
                "-325082899061766917965612953394146257992"
              ],
              "accept_at_t_equals_r_plus_one": [
                "15326130091331308376909667821268794336",
                "15326130091331308376909667821268803040"
              ]
            },
            {
              "k": 8,
              "r": 80,
              "reject_at_t_equals_r": [
                "-164397966012491559216908032398341366464",
                "-164397966012491559216908032398341357552"
              ],
              "accept_at_t_equals_r_plus_one": [
                "178082955919802490549547407221344680610",
                "178082955919802490549547407221344689522"
              ]
            },
            {
              "k": 9,
              "r": 53,
              "reject_at_t_equals_r": [
                "-254791364423140855178621112249860083215",
                "-254791364423140855178621112249860074173"
              ],
              "accept_at_t_equals_r_plus_one": [
                "87104040280774921648616768675906394897",
                "87104040280774921648616768675906403939"
              ]
            },
            {
              "k": 10,
              "r": 36,
              "reject_at_t_equals_r": [
                "-193562028267413143480402866881053032",
                "-193562028267413143480402866881043907"
              ],
              "accept_at_t_equals_r_plus_one": [
                "349535716139689690606557932469467357396",
                "349535716139689690606557932469467366521"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "584336092556238847951546332808909737441824",
              "584336092556238847951546332808909737443559"
            ],
            [
              "938755579412738301643938125654964687011968",
              "938755579412738301643938125654964687014744"
            ],
            [
              "1162867621550908974408164619973135367407585",
              "1162867621550908974408164619973135367411005"
            ],
            [
              "1307438851550469260443923642426817799644109",
              "1307438851550469260443923642426817799647951"
            ],
            [
              "1401834706367752908930937020785843070022780",
              "1401834706367752908930937020785843070026892"
            ],
            [
              "1463979075337873948893237985533055629617825",
              "1463979075337873948893237985533055629622115"
            ],
            [
              "1505138042267448331426808551378261961254827",
              "1505138042267448331426808551378261961259241"
            ],
            [
              "1532525029587135900063095428005201759533273",
              "1532525029587135900063095428005201759537771"
            ],
            [
              "1550814786398368779481832903311335334819112",
              "1550814786398368779481832903311335334823656"
            ],
            [
              "1563065145169550831579657869581745871479979",
              "1563065145169550831579657869581745871484560"
            ]
          ],
          "least_absolute_gain_lower_numerator": "193562028267413143480402866881043907",
          "strict_gain_signs_checked": 46670,
          "all_actions_certified": true,
          "convergent": {
            "index": 6,
            "partial_quotient": 3,
            "p": 36,
            "q": 4667
          },
          "shift": 0
        }
      ]
    },
    {
      "level": 11,
      "ell_enclosure": {
        "bits": 192,
        "scale": "6277101735386680763835789423207666416102355444464034512896",
        "numerators": [
          "32515652024885498479455162341028608901831785207930460717",
          "32515652024885498479455162341028608901831785207930460718"
        ]
      },
      "positive_c_enclosure": {
        "bits": 192,
        "scale": "6277101735386680763835789423207666416102355444464034512896",
        "numerators": [
          "4725017902725526492474137193642203780784607851481483102",
          "4725017902725526492474137193642203780784607851481483103"
        ]
      },
      "certified_convergents": [
        {
          "index": 0,
          "partial_quotient": 0,
          "p": 0,
          "q": 1
        },
        {
          "index": 1,
          "partial_quotient": 193,
          "p": 1,
          "q": 193
        },
        {
          "index": 2,
          "partial_quotient": 20,
          "p": 20,
          "q": 3861
        },
        {
          "index": 3,
          "partial_quotient": 1,
          "p": 21,
          "q": 4054
        },
        {
          "index": 4,
          "partial_quotient": 1,
          "p": 41,
          "q": 7915
        },
        {
          "index": 5,
          "partial_quotient": 3,
          "p": 144,
          "q": 27799
        },
        {
          "index": 6,
          "partial_quotient": 5,
          "p": 761,
          "q": 146910
        },
        {
          "index": 7,
          "partial_quotient": 2,
          "p": 1666,
          "q": 321619
        }
      ],
      "threshold_certificates": [
        {
          "N": 3861,
          "m": 11,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            1420,
            861,
            544,
            351,
            229,
            151,
            100,
            66,
            44,
            29,
            19
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 1420,
              "reject_at_t_equals_r": [
                "-237731950990853594799737803604177531528",
                "-237731950990853594799737803604177530126"
              ],
              "accept_at_t_equals_r_plus_one": [
                "102622634532852534064104153689441095900",
                "102622634532852534064104153689441097302"
              ]
            },
            {
              "k": 2,
              "r": 861,
              "reject_at_t_equals_r": [
                "-238992148960307406496024653878458347971",
                "-238992148960307406496024653878458344308"
              ],
              "accept_at_t_equals_r_plus_one": [
                "101407860490202057033514123069631942307",
                "101407860490202057033514123069631945970"
              ]
            },
            {
              "k": 3,
              "r": 544,
              "reject_at_t_equals_r": [
                "-301059344110363055176806118650108338839",
                "-301059344110363055176806118650108333770"
              ],
              "accept_at_t_equals_r_plus_one": [
                "39295123955447789551801151444861453270",
                "39295123955447789551801151444861458339"
              ]
            },
            {
              "k": 4,
              "r": 351,
              "reject_at_t_equals_r": [
                "-169003971222264321920033519539734631694",
                "-169003971222264321920033519539734625706"
              ],
              "accept_at_t_equals_r_plus_one": [
                "171766368335992301490758014068364159770",
                "171766368335992301490758014068364165758"
              ]
            },
            {
              "k": 5,
              "r": 229,
              "reject_at_t_equals_r": [
                "-171669241617515650464214285875518123627",
                "-171669241617515650464214285875518117044"
              ],
              "accept_at_t_equals_r_plus_one": [
                "169349427160642999955488532567412751982",
                "169349427160642999955488532567412758565"
              ]
            },
            {
              "k": 6,
              "r": 151,
              "reject_at_t_equals_r": [
                "-30852173679787792671144215211986406324",
                "-30852173679787792671144215211986399367"
              ],
              "accept_at_t_equals_r_plus_one": [
                "311479399818906635499463706075541949560",
                "311479399818906635499463706075541956517"
              ]
            },
            {
              "k": 7,
              "r": 100,
              "reject_at_t_equals_r": [
                "-23616717492377754226953508075934141316",
                "-23616717492377754226953508075934134112"
              ],
              "accept_at_t_equals_r_plus_one": [
                "319832305922846316328785310349392410877",
                "319832305922846316328785310349392418081"
              ]
            },
            {
              "k": 8,
              "r": 66,
              "reject_at_t_equals_r": [
                "-199290533484836388240061453540183911313",
                "-199290533484836388240061453540183903943"
              ],
              "accept_at_t_equals_r_plus_one": [
                "143128073336649076363060322889941638080",
                "143128073336649076363060322889941645450"
              ]
            },
            {
              "k": 9,
              "r": 44,
              "reject_at_t_equals_r": [
                "-159262583441526159917603906566437144786",
                "-159262583441526159917603906566437137306"
              ],
              "accept_at_t_equals_r_plus_one": [
                "185133869467580764989992762248634045543",
                "185133869467580764989992762248634053023"
              ]
            },
            {
              "k": 10,
              "r": 29,
              "reject_at_t_equals_r": [
                "-267235133319445546659757836622664954254",
                "-267235133319445546659757836622664946706"
              ],
              "accept_at_t_equals_r_plus_one": [
                "75566103725682327727879418078382679994",
                "75566103725682327727879418078382687542"
              ]
            },
            {
              "k": 11,
              "r": 19,
              "reject_at_t_equals_r": [
                "-339388472211369293289349666663256432275",
                "-339388472211369293289349666663256424678"
              ],
              "accept_at_t_equals_r_plus_one": [
                "940941799546494920026253440538715127",
                "940941799546494920026253440538722724"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "483438692978723471712791680356715037797646",
              "483438692978723471712791680356715037799048"
            ],
            [
              "776660803046611796161253242009345926206972",
              "776660803046611796161253242009345926209233"
            ],
            [
              "962075469995712683340505834570877941575067",
              "962075469995712683340505834570877941577875"
            ],
            [
              "1081683584756184348338070355298968318424637",
              "1081683584756184348338070355298968318427817"
            ],
            [
              "1159779916022696772121647354686718756968285",
              "1159779916022696772121647354686718756971688"
            ],
            [
              "1211193405601438267897288064624127743300911",
              "1211193405601438267897288064624127743304465"
            ],
            [
              "1245245259011024491997852478875380498584177",
              "1245245259011024491997852478875380498587827"
            ],
            [
              "1267903185761291266974675264419417384447866",
              "1267903185761291266974675264419417384451586"
            ],
            [
              "1283034872489254085526981351052981622892956",
              "1283034872489254085526981351052981622896716"
            ],
            [
              "1293170296263280746514078972505125565975646",
              "1293170296263280746514078972505125565979434"
            ],
            [
              "1299975049706989946613172439712992418421776",
              "1299975049706989946613172439712992418425585"
            ]
          ],
          "least_absolute_gain_lower_numerator": "940941799546494920026253440538715127",
          "strict_gain_signs_checked": 42471,
          "all_actions_certified": true,
          "convergent": {
            "index": 2,
            "partial_quotient": 20,
            "p": 20,
            "q": 3861
          },
          "shift": -1
        },
        {
          "N": 4054,
          "m": 11,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            1491,
            904,
            572,
            369,
            240,
            158,
            105,
            69,
            46,
            31,
            20
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 1491,
              "reject_at_t_equals_r": [
                "-237980263868258932446499392299352928840",
                "-237980263868258932446499392299352927338"
              ],
              "accept_at_t_equals_r_plus_one": [
                "102370716133197760078590087845448424993",
                "102370716133197760078590087845448426495"
              ]
            },
            {
              "k": 2,
              "r": 904,
              "reject_at_t_equals_r": [
                "-260804891387009119955155078032853547403",
                "-260804891387009119955155078032853543501"
              ],
              "accept_at_t_equals_r_plus_one": [
                "79565393095360681277587028878338242223",
                "79565393095360681277587028878338246125"
              ]
            },
            {
              "k": 3,
              "r": 572,
              "reject_at_t_equals_r": [
                "-39393996642463334752622419605757108651",
                "-39393996642463334752622419605757103276"
              ],
              "accept_at_t_equals_r_plus_one": [
                "301414398897843092222484272070462171171",
                "301414398897843092222484272070462176546"
              ]
            },
            {
              "k": 4,
              "r": 369,
              "reject_at_t_equals_r": [
                "-21371674816944494084274935352192759941",
                "-21371674816944494084274935352192753625"
              ],
              "accept_at_t_equals_r_plus_one": [
                "319774948722161974716170402898219287436",
                "319774948722161974716170402898219293752"
              ]
            },
            {
              "k": 5,
              "r": 240,
              "reject_at_t_equals_r": [
                "-331444653527127078355720970098436630701",
                "-331444653527127078355720970098436623784"
              ],
              "accept_at_t_equals_r_plus_one": [
                "8874537199618932545602194155553795689",
                "8874537199618932545602194155553802606"
              ]
            },
            {
              "k": 6,
              "r": 158,
              "reject_at_t_equals_r": [
                "-218672841985905796415240698031809235819",
                "-218672841985905796415240698031809228508"
              ],
              "accept_at_t_equals_r_plus_one": [
                "122379205472596164940843617687300488164",
                "122379205472596164940843617687300495475"
              ]
            },
            {
              "k": 7,
              "r": 105,
              "reject_at_t_equals_r": [
                "-23993423145503621791620948023402973618",
                "-23993423145503621791620948023402966050"
              ],
              "accept_at_t_equals_r_plus_one": [
                "319301219430438983021008456164635382996",
                "319301219430438983021008456164635390564"
              ]
            },
            {
              "k": 8,
              "r": 69,
              "reject_at_t_equals_r": [
                "-310418885468515911661789184634197414469",
                "-310418885468515911661789184634197406739"
              ],
              "accept_at_t_equals_r_plus_one": [
                "30296285531443168494362023127970373811",
                "30296285531443168494362023127970381541"
              ]
            },
            {
              "k": 9,
              "r": 46,
              "reject_at_t_equals_r": [
                "-235093963494628850591521170173021698963",
                "-235093963494628850591521170173021691119"
              ],
              "accept_at_t_equals_r_plus_one": [
                "107475107848620691412545903286110567198",
                "107475107848620691412545903286110575042"
              ]
            },
            {
              "k": 10,
              "r": 31,
              "reject_at_t_equals_r": [
                "-93566441559860484464426253216588775196",
                "-93566441559860484464426253216588767266"
              ],
              "accept_at_t_equals_r_plus_one": [
                "254674503598532107353753139835023934332",
                "254674503598532107353753139835023942262"
              ]
            },
            {
              "k": 11,
              "r": 20,
              "reject_at_t_equals_r": [
                "-339322379316387678232369245916710587858",
                "-339322379316387678232369245916710579874"
              ],
              "accept_at_t_equals_r_plus_one": [
                "1007986984778324492555629590810504978",
                "1007986984778324492555629590810512961"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "507598989342987507956338039073065756208234",
              "507598989342987507956338039073065756209736"
            ],
            [
              "815475053930902888047183839269417072909461",
              "815475053930902888047183839269417072911861"
            ],
            [
              "1010155961806322152482986737139994246967969",
              "1010155961806322152482986737139994246970944"
            ],
            [
              "1135741526874965389995056242217668909751833",
              "1135741526874965389995056242217668909755174"
            ],
            [
              "1217740739589517748304621868971391717128398",
              "1217740739589517748304621868971391717131974"
            ],
            [
              "1271724026405011931328250297643642903770530",
              "1271724026405011931328250297643642903774265"
            ],
            [
              "1307477668354855973613696252372001968943195",
              "1307477668354855973613696252372001968947028"
            ],
            [
              "1331267570557869243504330889469428172944231",
              "1331267570557869243504330889469428172948128"
            ],
            [
              "1347155653399727041674237642581462532366223",
              "1347155653399727041674237642581462532370170"
            ],
            [
              "1357797973215835994526066681665063935692572",
              "1357797973215835994526066681665063935696555"
            ],
            [
              "1364942942933571151473566543059616010505549",
              "1364942942933571151473566543059616010509550"
            ]
          ],
          "least_absolute_gain_lower_numerator": "1007986984778324492555629590810504978",
          "strict_gain_signs_checked": 44594,
          "all_actions_certified": true,
          "convergent": {
            "index": 3,
            "partial_quotient": 1,
            "p": 21,
            "q": 4054
          },
          "shift": -1
        },
        {
          "N": 7915,
          "m": 11,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            2912,
            1766,
            1116,
            720,
            470,
            309,
            205,
            136,
            91,
            61,
            40
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 2912,
              "reject_at_t_equals_r": [
                "-27847919001112314079859394240467146253",
                "-27847919001112314079859394240467143356"
              ],
              "accept_at_t_equals_r_plus_one": [
                "312541739969249166605144167591435440569",
                "312541739969249166605144167591435443466"
              ]
            },
            {
              "k": 2,
              "r": 1766,
              "reject_at_t_equals_r": [
                "-92552878109986427666524436186870729872",
                "-92552878109986427666524436186870722289"
              ],
              "accept_at_t_equals_r_plus_one": [
                "247869765984684171717459939178784739503",
                "247869765984684171717459939178784747086"
              ]
            },
            {
              "k": 3,
              "r": 1116,
              "reject_at_t_equals_r": [
                "-298537945175286486293759125903144648050",
                "-298537945175286486293759125903144637558"
              ],
              "accept_at_t_equals_r_plus_one": [
                "41781827141481414425143810813147419650",
                "41781827141481414425143810813147430142"
              ]
            },
            {
              "k": 4,
              "r": 720,
              "reject_at_t_equals_r": [
                "-164106710277326237417114469855657047636",
                "-164106710277326237417114469855657035309"
              ],
              "accept_at_t_equals_r_plus_one": [
                "176420345055617243026879943322744651556",
                "176420345055617243026879943322744663883"
              ]
            },
            {
              "k": 5,
              "r": 470,
              "reject_at_t_equals_r": [
                "-146501212739917665700751455034702716344",
                "-146501212739917665700751455034702702829"
              ],
              "accept_at_t_equals_r_plus_one": [
                "194193454509065522864245754848974145116",
                "194193454509065522864245754848974158631"
              ]
            },
            {
              "k": 6,
              "r": 309,
              "reject_at_t_equals_r": [
                "-239434831052887173121597300706230953817",
                "-239434831052887173121597300706230939534"
              ],
              "accept_at_t_equals_r_plus_one": [
                "101173903298044983838029013219794659790",
                "101173903298044983838029013219794674073"
              ]
            },
            {
              "k": 7,
              "r": 205,
              "reject_at_t_equals_r": [
                "-41740129588161748454829280585330955025",
                "-41740129588161748454829280585330940235"
              ],
              "accept_at_t_equals_r_plus_one": [
                "299998540929521967276879694294468657718",
                "299998540929521967276879694294468672508"
              ]
            },
            {
              "k": 8,
              "r": 136,
              "reject_at_t_equals_r": [
                "-165719486775300057738200918183380140806",
                "-165719486775300057738200918183380125677"
              ],
              "accept_at_t_equals_r_plus_one": [
                "175846430734944570473152907551685041813",
                "175846430734944570473152907551685056942"
              ]
            },
            {
              "k": 9,
              "r": 91,
              "reject_at_t_equals_r": [
                "-51287367945976942497305019796456468049",
                "-51287367945976942497305019796456452701"
              ],
              "accept_at_t_equals_r_plus_one": [
                "292170768194466592625037385301633850562",
                "292170768194466592625037385301633865910"
              ]
            },
            {
              "k": 10,
              "r": 61,
              "reject_at_t_equals_r": [
                "-19159875212416762303820907791676506813",
                "-19159875212416762303820907791676491315"
              ],
              "accept_at_t_equals_r_plus_one": [
                "326386794851284351998234907830912880256",
                "326386794851284351998234907830912895754"
              ]
            },
            {
              "k": 11,
              "r": 40,
              "reject_at_t_equals_r": [
                "-340225525010727037195077853490155878209",
                "-340225525010727037195077853490155862613"
              ],
              "accept_at_t_equals_r_plus_one": [
                "58262957966711925004172790152641773",
                "58262957966711925004172790152657369"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "990930100392773917919426716235549498903228",
              "990930100392773917919426716235549498906125"
            ],
            [
              "1591961313253261230823412797396239031059710",
              "1591961313253261230823412797396239031064396"
            ],
            [
              "1972014972682203842534832618415995499686850",
              "1972014972682203842534832618415995499692656"
            ],
            [
              "2217182383575556862465879450236724268976285",
              "2217182383575556862465879450236724268982806"
            ],
            [
              "2377261597241137857959366267184690031069955",
              "2377261597241137857959366267184690031076949"
            ],
            [
              "2482648283450760730342670618181812639356387",
              "2482648283450760730342670618181812639363676"
            ],
            [
              "2552447908799141277101117241985910453652391",
              "2552447908799141277101117241985910453659892"
            ],
            [
              "2598892030187164208189874389514814310543585",
              "2598892030187164208189874389514814310551213"
            ],
            [
              "2629909012944915585307538783810901674246410",
              "2629909012944915585307538783810901674254130"
            ],
            [
              "2650685397202305248341108455772031211644261",
              "2650685397202305248341108455772031211652039"
            ],
            [
              "2664636917404153513916838517922792095972892",
              "2664636917404153513916838517922792095980710"
            ]
          ],
          "least_absolute_gain_lower_numerator": "58262957966711925004172790152641773",
          "strict_gain_signs_checked": 87065,
          "all_actions_certified": true,
          "convergent": {
            "index": 4,
            "partial_quotient": 1,
            "p": 41,
            "q": 7915
          },
          "shift": -1
        },
        {
          "N": 27799,
          "m": 11,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            10226,
            6202,
            3922,
            2530,
            1652,
            1087,
            720,
            479,
            320,
            214,
            144
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 10226,
              "reject_at_t_equals_r": [
                "-339139714046333330039476416362527157685",
                "-339139714046333330039476416362527147418"
              ],
              "accept_at_t_equals_r_plus_one": [
                "1142764614569401479190964215248216010",
                "1142764614569401479190964215248226277"
              ]
            },
            {
              "k": 2,
              "r": 6202,
              "reject_at_t_equals_r": [
                "-337578398768347101857653433291350104238",
                "-337578398768347101857653433291350077526"
              ],
              "accept_at_t_equals_r_plus_one": [
                "2704404135847180915880110156887055641",
                "2704404135847180915880110156887082353"
              ]
            },
            {
              "k": 3,
              "r": 3922,
              "reject_at_t_equals_r": [
                "-128673382158759657293551486159705017406",
                "-128673382158759657293551486159704980592"
              ],
              "accept_at_t_equals_r_plus_one": [
                "211662939118313986895516599885340109708",
                "211662939118313986895516599885340146522"
              ]
            },
            {
              "k": 4,
              "r": 2530,
              "reject_at_t_equals_r": [
                "-94576041551163122653974935914245015985",
                "-94576041551163122653974935914244972730"
              ],
              "accept_at_t_equals_r_plus_one": [
                "245803442494427425924344098265158580142",
                "245803442494427425924344098265158623397"
              ]
            },
            {
              "k": 5,
              "r": 1652,
              "reject_at_t_equals_r": [
                "-41333820456443012506947211882493788272",
                "-41333820456443012506947211882493740854"
              ],
              "accept_at_t_equals_r_plus_one": [
                "299129508054365000260880438766919262438",
                "299129508054365000260880438766919309856"
              ]
            },
            {
              "k": 6,
              "r": 1087,
              "reject_at_t_equals_r": [
                "-226102111157198485042344796658499476280",
                "-226102111157198485042344796658499426138"
              ],
              "accept_at_t_equals_r_plus_one": [
                "114285297397377273709365624766620408369",
                "114285297397377273709365624766620458510"
              ]
            },
            {
              "k": 7,
              "r": 720,
              "reject_at_t_equals_r": [
                "-131430550592955303986864993104206319274",
                "-131430550592955303986864993104206267352"
              ],
              "accept_at_t_equals_r_plus_one": [
                "209141888295105358309115877680794617068",
                "209141888295105358309115877680794668990"
              ]
            },
            {
              "k": 8,
              "r": 479,
              "reject_at_t_equals_r": [
                "-116094671822956343773807023348566467251",
                "-116094671822956343773807023348566414144"
              ],
              "accept_at_t_equals_r_plus_one": [
                "224655727864366215972844343131392144561",
                "224655727864366215972844343131392197668"
              ]
            },
            {
              "k": 9,
              "r": 320,
              "reject_at_t_equals_r": [
                "-42755887252862315755329893844300151623",
                "-42755887252862315755329893844300097712"
              ],
              "accept_at_t_equals_r_plus_one": [
                "298456249917038885669632353317428897604",
                "298456249917038885669632353317428951515"
              ]
            },
            {
              "k": 10,
              "r": 214,
              "reject_at_t_equals_r": [
                "-148794851393473833609726451498419938430",
                "-148794851393473833609726451498419883973"
              ],
              "accept_at_t_equals_r_plus_one": [
                "192382317001892034666048380961074199663",
                "192382317001892034666048380961074254120"
              ]
            },
            {
              "k": 11,
              "r": 144,
              "reject_at_t_equals_r": [
                "-60209961757373647843334178189595438",
                "-60209961757373647843334178189540617"
              ],
              "accept_at_t_equals_r_plus_one": [
                "342584810826953180717028018206728467708",
                "342584810826953180717028018206728522529"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "3480066623847563060706508212013624257496474",
              "3480066623847563060706508212013624257506741"
            ],
            [
              "5590835441889991758208215180738742055034379",
              "5590835441889991758208215180738742055050824"
            ],
            [
              "6925551558336071171568863942572296685361848",
              "6925551558336071171568863942572296685382217"
            ],
            [
              "7786560522687596647253855674310584505338627",
              "7786560522687596647253855674310584505361513"
            ],
            [
              "8348748326661443431907857472999748084427679",
              "8348748326661443431907857472999748084452211"
            ],
            [
              "8718861361615660740177588016074738629731021",
              "8718861361615660740177588016074738629756631"
            ],
            [
              "8963996096349329389175204598418715948272303",
              "8963996096349329389175204598418715948298615"
            ],
            [
              "9127107444776281869517934842401881488000183",
              "9127107444776281869517934842401881488026978"
            ],
            [
              "9236040558078235040141970046673891615790610",
              "9236040558078235040141970046673891615817726"
            ],
            [
              "9309009779450709345156741939115788432953283",
              "9309009779450709345156741939115788432980624"
            ],
            [
              "9358010500497286241269115725920141244970905",
              "9358010500497286241269115725920141244998385"
            ]
          ],
          "least_absolute_gain_lower_numerator": "60209961757373647843334178189540617",
          "strict_gain_signs_checked": 305789,
          "all_actions_certified": true,
          "convergent": {
            "index": 5,
            "partial_quotient": 3,
            "p": 144,
            "q": 27799
          },
          "shift": 0
        },
        {
          "N": 146910,
          "m": 11,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            54045,
            32780,
            20728,
            13371,
            8730,
            5747,
            3806,
            2533,
            1691,
            1133,
            761
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 54045,
              "reject_at_t_equals_r": [
                "-164956784277900219076058565045066456632",
                "-164956784277900219076058565045066402676"
              ],
              "accept_at_t_equals_r_plus_one": [
                "175328826709698306155183325503407957096",
                "175328826709698306155183325503408011052"
              ]
            },
            {
              "k": 2,
              "r": 32780,
              "reject_at_t_equals_r": [
                "-84581563816679057441746186366719094201",
                "-84581563816679057441746186366718953468"
              ],
              "accept_at_t_equals_r_plus_one": [
                "255708603616861732422056170559285390873",
                "255708603616861732422056170559285531606"
              ]
            },
            {
              "k": 3,
              "r": 20728,
              "reject_at_t_equals_r": [
                "-51648373100591748965861574336258101545",
                "-51648373100591748965861574336257907222"
              ],
              "accept_at_t_equals_r_plus_one": [
                "288647918656019251486826884554073189330",
                "288647918656019251486826884554073383653"
              ]
            },
            {
              "k": 4,
              "r": 13371,
              "reject_at_t_equals_r": [
                "-165402470859457072789202220219270889116",
                "-165402470859457072789202220219270660626"
              ],
              "accept_at_t_equals_r_plus_one": [
                "174892975105386968521055505332848268226",
                "174892975105386968521055505332848496716"
              ]
            },
            {
              "k": 5,
              "r": 8730,
              "reject_at_t_equals_r": [
                "-271515728070252628998698365604612566904",
                "-271515728070252628998698365604612316266"
              ],
              "accept_at_t_equals_r_plus_one": [
                "68774515899809624365531302106860931582",
                "68774515899809624365531302106861182220"
              ]
            },
            {
              "k": 6,
              "r": 5747,
              "reject_at_t_equals_r": [
                "-298861827591938115995269901563446752775",
                "-298861827591938115995269901563446487613"
              ],
              "accept_at_t_equals_r_plus_one": [
                "41427746661404906428861292732053548744",
                "41427746661404906428861292732053813906"
              ]
            },
            {
              "k": 7,
              "r": 3806,
              "reject_at_t_equals_r": [
                "-328466344546330528225926305202075146526",
                "-328466344546330528225926305202074871789"
              ],
              "accept_at_t_equals_r_plus_one": [
                "11819126952215556870458666996437598089",
                "11819126952215556870458666996437872826"
              ]
            },
            {
              "k": 8,
              "r": 2533,
              "reject_at_t_equals_r": [
                "-47982699647643484163192219466140096333",
                "-47982699647643484163192219466139815262"
              ],
              "accept_at_t_equals_r_plus_one": [
                "292415063904670145103301291395539535674",
                "292415063904670145103301291395539816745"
              ]
            },
            {
              "k": 9,
              "r": 1691,
              "reject_at_t_equals_r": [
                "-255934121875603676371861241136484098961",
                "-255934121875603676371861241136483813665"
              ],
              "accept_at_t_equals_r_plus_one": [
                "84398125734303051306233362372336320807",
                "84398125734303051306233362372336606103"
              ]
            },
            {
              "k": 10,
              "r": 1133,
              "reject_at_t_equals_r": [
                "-77875266911749491954924289900257519860",
                "-77875266911749491954924289900257231751"
              ],
              "accept_at_t_equals_r_plus_one": [
                "262638703804430974131140917988290489333",
                "262638703804430974131140917988290777442"
              ]
            },
            {
              "k": 11,
              "r": 761,
              "reject_at_t_equals_r": [
                "-227176104019708398109045525476054552",
                "-227176104019708398109045525475764570"
              ],
              "accept_at_t_equals_r_plus_one": [
                "340502043892893681156021495627588204607",
                "340502043892893681156021495627588494589"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "18390725477026397158097156717214958054542196",
              "18390725477026397158097156717214958054596152"
            ],
            [
              "29545266046258576669484018095014686745077300",
              "29545266046258576669484018095014686745164077"
            ],
            [
              "36598690596168889731901812819434714490131267",
              "36598690596168889731901812819434714490238813"
            ],
            [
              "41148771526739617383943383897625106516277615",
              "41148771526739617383943383897625106516398559"
            ],
            [
              "44119708105687480422607642918870047614725705",
              "44119708105687480422607642918870047614855399"
            ],
            [
              "46075609730209705710247652057681982972580644",
              "46075609730209705710247652057681982972716112"
            ],
            [
              "47371052885055343832717481739872494860389437",
              "47371052885055343832717481739872494860528706"
            ],
            [
              "48233036103165728604154372812716629879962016",
              "48233036103165728604154372812716629880103818"
            ],
            [
              "48808709519750911149547311135124886409489579",
              "48808709519750911149547311135124886409633073"
            ],
            [
              "49194327316739246178143269489634980050444472",
              "49194327316739246178143269489634980050589087"
            ],
            [
              "49453282425142184368547295674936081135271673",
              "49453282425142184368547295674936081135417040"
            ]
          ],
          "least_absolute_gain_lower_numerator": "227176104019708398109045525475764570",
          "strict_gain_signs_checked": 1616010,
          "all_actions_certified": true,
          "convergent": {
            "index": 6,
            "partial_quotient": 5,
            "p": 761,
            "q": 146910
          },
          "shift": 0
        },
        {
          "N": 321619,
          "m": 11,
          "bits": 128,
          "scale": "340282366920938463463374607431768211456",
          "rejected_thresholds": [
            118317,
            71763,
            45378,
            29273,
            19113,
            12583,
            8334,
            5545,
            3703,
            2480,
            1666
          ],
          "boundary_gains": [
            {
              "k": 1,
              "r": 118317,
              "reject_at_t_equals_r": [
                "-113671676224353743794075827802058611003",
                "-113671676224353743794075827802058492717"
              ],
              "accept_at_t_equals_r_plus_one": [
                "226612605980869282198095734410338163632",
                "226612605980869282198095734410338281918"
              ]
            },
            {
              "k": 2,
              "r": 71763,
              "reject_at_t_equals_r": [
                "-32568828626298039277133664476540934973",
                "-32568828626298039277133664476540626617"
              ],
              "accept_at_t_equals_r_plus_one": [
                "307717826208165425097911110603499439400",
                "307717826208165425097911110603499747756"
              ]
            },
            {
              "k": 3,
              "r": 45378,
              "reject_at_t_equals_r": [
                "-148101654809048909937521119911851871940",
                "-148101654809048909937521119911851446427"
              ],
              "accept_at_t_equals_r_plus_one": [
                "192184947219477192680367257485263422167",
                "192184947219477192680367257485263847680"
              ]
            },
            {
              "k": 4,
              "r": 29273,
              "reject_at_t_equals_r": [
                "-32591973688472407252512057492480124695",
                "-32591973688472407252512057492479624510"
              ],
              "accept_at_t_equals_r_plus_one": [
                "307700904297038613381504809446340294882",
                "307700904297038613381504809446340795067"
              ]
            },
            {
              "k": 5,
              "r": 19113,
              "reject_at_t_equals_r": [
                "-211431742071029826025659802450410785012",
                "-211431742071029826025659802450410236338"
              ],
              "accept_at_t_equals_r_plus_one": [
                "128857366367454282215480603903817603167",
                "128857366367454282215480603903818151841"
              ]
            },
            {
              "k": 6,
              "r": 12583,
              "reject_at_t_equals_r": [
                "-123197376932655951626649986304101208359",
                "-123197376932655951626649986304100627964"
              ],
              "accept_at_t_equals_r_plus_one": [
                "217102242232579442815969373938692010432",
                "217102242232579442815969373938692590827"
              ]
            },
            {
              "k": 7,
              "r": 8334,
              "reject_at_t_equals_r": [
                "-95754539648051962588767348405233618192",
                "-95754539648051962588767348405233016946"
              ],
              "accept_at_t_equals_r_plus_one": [
                "244557168264879887783759479719962303234",
                "244557168264879887783759479719962904480"
              ]
            },
            {
              "k": 8,
              "r": 5545,
              "reject_at_t_equals_r": [
                "-205088407037333204014884761344929709475",
                "-205088407037333204014884761344929094365"
              ],
              "accept_at_t_equals_r_plus_one": [
                "135218341120734854626027896555023684814",
                "135218341120734854626027896555024299924"
              ]
            },
            {
              "k": 9,
              "r": 3703,
              "reject_at_t_equals_r": [
                "-210615405155168987116345050563285128649",
                "-210615405155168987116345050563284504301"
              ],
              "accept_at_t_equals_r_plus_one": [
                "129701978498625476745719005844142948698",
                "129701978498625476745719005844143573046"
              ]
            },
            {
              "k": 10,
              "r": 2480,
              "reject_at_t_equals_r": [
                "-302680489549175517639152175726603647453",
                "-302680489549175517639152175726603016950"
              ],
              "accept_at_t_equals_r_plus_one": [
                "37617039419090269592699940750206969196",
                "37617039419090269592699940750207599699"
              ]
            },
            {
              "k": 11,
              "r": 1666,
              "reject_at_t_equals_r": [
                "-245094948887531234361942493366303200",
                "-245094948887531234361942493365668567"
              ],
              "accept_at_t_equals_r_plus_one": [
                "340241375976836076846196946249889544646",
                "340241375976836076846196946249890179279"
              ]
            }
          ],
          "scaled_value_intervals": [
            [
              "40261302478660900535339887503332321533332269",
              "40261302478660900535339887503332321533450555"
            ],
            [
              "64681018544836833786901316590122780232794100",
              "64681018544836833786901316590122780232984170"
            ],
            [
              "80122499892629988430852267047281469983880965",
              "80122499892629988430852267047281469984116408"
            ],
            [
              "90083618211480308544222884442689113317692406",
              "90083618211480308544222884442689113317957148"
            ],
            [
              "96587646522182276426224388974334949553752014",
              "96587646522182276426224388974334949554035946"
            ],
            [
              "100869542742525377767935658309635193059414758",
              "100869542742525377767935658309635193059711221"
            ],
            [
              "103705551742984126974402011055319954567002471",
              "103705551742984126974402011055319954567307254"
            ],
            [
              "105592622555967768087510438138290454228925139",
              "105592622555967768087510438138290454229235466"
            ],
            [
              "106852898776081158386702430654660855200761335",
              "106852898776081158386702430654660855201075356"
            ],
            [
              "107697101726534634951609238833267366968503186",
              "107697101726534634951609238833267366968819668"
            ],
            [
              "108264012394919867319270455291191186174773931",
              "108264012394919867319270455291191186175092082"
            ]
          ],
          "least_absolute_gain_lower_numerator": "245094948887531234361942493365668567",
          "strict_gain_signs_checked": 3537809,
          "all_actions_certified": true,
          "convergent": {
            "index": 7,
            "partial_quotient": 2,
            "p": 1666,
            "q": 321619
          },
          "shift": 0
        }
      ]
    }
  ],
  "checks_passed": true
}


==> anc/convergent_thresholds.txt <==
Certified convergent thresholds and finite-horizon transients
All decisions certified with exact integer/rational comparisons.
CF indices start with p_0/q_0 = 0/1.

Positive-correction contrast cases:
 level         p            q         exact r          r - p
    10        11         1426               10            -1
    10        36         4667               36             0
    11        20         3861               19            -1
    11        21         4054               20            -1
    11        41         7915               40            -1
    11       144        27799              144             0
    11       761       146910              761             0
    11      1666       321619             1666             0

Level-12 cases:
 index         p            q       exact r_12      r_12 - p
     3         7         2008                6            -1
     4        15         4303               14            -1
     5        22         6311               21            -1
     6        37        10614               36            -1
     7      1428       409643             1427            -1
     8      4321      1239543             4320            -1

Certified gain decomposition:
g_12(p) = (p - ell_12*q) - c_12 + rho_q.
The ratios below are rounded displays of rational intervals.
           q     rho_q / abs(c_12)     certified dominant term
        2008                42.658     finite-horizon residual
        4303                16.277     finite-horizon residual
        6311                11.580     finite-horizon residual
       10614                 2.507     finite-horizon residual
      409643                 0.071     limiting correction
     1239543                 0.037     limiting correction
First four rows: rho_q > abs(p-ell_12*q) + abs(c_12).
Last two rows: abs(p-ell_12*q) + abs(rho_q) < abs(c_12).
A negative finite shift at a small denominator does not identify the sign of c_k.

Bellman interval denominator: 2^128.
Every gain has a certified strict sign; the optimal cutoff is unique.
Exact gain intervals at level 12 (decimal display only):
N=2008, r=6: g(r)=[-9.876730827E-1, -9.876730827E-1], g(r+1)=[1.438140349E-2, 1.438140349E-2]
N=4303, r=14: g(r)=[-9.948465168E-1, -9.948465168E-1], g(r+1)=[5.521589094E-3, 5.521589094E-3]
N=6311, r=21: g(r)=[-9.960075951E-1, -9.960075951E-1], g(r+1)=[4.182519458E-3, 4.182519458E-3]
N=10614, r=36: g(r)=[-9.988930015E-1, -9.988930015E-1], g(r+1)=[1.137748434E-3, 1.137748434E-3]
N=409643, r=1427: g(r)=[-9.996513795E-1, -9.996513795E-1], g(r+1)=[3.488648480E-4, 3.488648480E-4]
N=1239543, r=4320: g(r)=[-9.996630015E-1, -9.996630015E-1], g(r+1)=[3.370764596E-4, 3.370764596E-4]

Unrounded Fraction DP agrees on all 12 thresholds and values at
N=2008, 4303, 6311.
Finite checks support the examples; the eventual identity is proved analytically.
All checks passed.


==> anc/verification.txt <==
Independent finite-horizon verification

Exact path-enumeration / pattern-value identities: 200 passed.
Exact one-step payoff-difference identities: 120 passed.
Exact Bellman optima agree with exhaustive threshold search for N=3,...,7, m=1,2,3.
Independent pattern enumeration agrees with polynomial derivatives through k=6.

Large-horizon floating-point diagnostics (not asymptotic proofs):
N=1000: rejected thresholds [368, 223, 141, 91, 59, 39] match the corrected rounding formula.
  N^2 times value-expansion residual, m=1,3,6: 0.115751, 0.501753, 1.259873
  N^2 times loss for a boundedly perturbed vector: 8.751274
N=10000: rejected thresholds [3679, 2231, 1411, 910, 594, 391] match the corrected rounding formula.
  N^2 times value-expansion residual, m=1,3,6: 0.035613, 0.099686, 2.161239
  N^2 times loss for a boundedly perturbed vector: 8.603773
N=100000: rejected thresholds [36788, 22313, 14109, 9101, 5942, 3912] match the corrected rounding formula.
  N^2 times value-expansion residual, m=1,3,6: 0.163685, 0.747870, 2.212811
  N^2 times loss for a boundedly perturbed vector: 8.147751

All checks passed. Finite numerical checks do not certify all horizons.


==> anc/verify_convergent_thresholds.py <==
#!/usr/bin/env python3
"""Certified convergent thresholds and finite-horizon transients at levels 10-12.

Only Python 3.10+ standard-library integer/rational arithmetic is used for
certification. Decimal arithmetic is used solely to print a readable report.

If U_k(t) is N times the optimal success probability from times t,...,N,
then U_k(N+1)=0 and

  U_k(t) = U_k(t+1)
           + max(t + U_{k-1}(t+1) - U_k(t+1), 0) / t.

The acceptance gain is g_k(t)=t+U_{k-1}(t+1)-U_k(t+1). We propagate
outward-rounded integer enclosures with denominator 2**bits and certify the
sign of EVERY gain. The Bellman update is nondecreasing in both future
values: it is max(x, ((t-1)*x+t+y)/t). Evaluating it on lower/upper
endpoints therefore gives rigorous enclosures despite cancellation in g.
No asymptotic threshold formula or rounding conjecture is used by this DP.

The three smallest horizons are independently recomputed using unrounded
fractions.Fraction values in verify_finite_horizon.bellman. The CF digits
are certified from a rational enclosure for ell_12, derived by the Taylor
bounds in compute_constants.certified_constants. Additional level-10 and
level-11 cases exhibit a transient negative shift despite positive c_k.
For level 12, certified gain decompositions separate the limiting
correction from the finite-horizon residual.
"""

from __future__ import annotations

import argparse
from decimal import Decimal, localcontext
from fractions import Fraction
import json
from pathlib import Path

from compute_constants import certified_constants
from verify_finite_horizon import bellman


LEVEL = 12
DEFAULT_BITS = 128
ELL_BITS = 192
FIRST_CONVERGENT = 3  # p_0/q_0=0/1; indices 3,...,8 are checked.
LAST_CONVERGENT = 8
FRACTION_HORIZONS = (2008, 4303, 6311)
CONTRAST_CASES = {
    10: ((1426, -1), (4667, 0)),
    11: ((3861, -1), (4054, -1), (7915, -1),
         (27799, 0), (146910, 0), (321619, 0)),
}


def ceildiv(a: int, b: int) -> int:
    return -((-a) // b)


def outer_dyadic(interval, bits):
    scale = 1 << bits
    lo, hi = interval
    lower = (lo.numerator * scale) // lo.denominator
    upper = ceildiv(hi.numerator * scale, hi.denominator)
    assert Fraction(lower, scale) <= lo <= hi <= Fraction(upper, scale)
    return lower, upper


def certified_convergents(ell_bounds, bits, last):
    lo, hi = (Fraction(x, 1 << bits) for x in ell_bounds)
    p0, p1, q0, q1 = 0, 1, 1, 0
    result = []
    for index in range(last + 1):
        a = lo.numerator // lo.denominator
        assert a == hi.numerator // hi.denominator, 'CF enclosure too wide'
        p, q = a * p1 + p0, a * q1 + q0
        assert abs(p * q1 - p1 * q) == 1
        result.append({'index': index, 'partial_quotient': a, 'p': p, 'q': q})
        p0, p1, q0, q1 = p1, p, q1, q
        if index < last:
            assert lo > a  # no endpoint singularity in reciprocal reversal
            lo, hi = 1 / (hi - a), 1 / (lo - a)
    return result


def interval_bellman(N, m=LEVEL, bits=DEFAULT_BITS):
    """Certify every optimal action, including the deterministic record t=1.

    At a tie the largest cutoff rejects; the selected test cases have no
    ties. If any gain interval meets zero, abort rather than guess a sign.
    Descending k preserves both future values needed by the recurrence.
    """
    if N < 1 or m < 1 or bits < 64:
        raise ValueError('Require positive N,m and bits >= 64')
    scale = 1 << bits
    lower = [0] * (m + 1)
    upper = [0] * (m + 1)
    thresholds = [None] * (m + 1)
    accepted = [None] * (m + 1)
    rejected = [None] * (m + 1)
    least_margin = N * scale
    for t in range(N, 0, -1):
        tscale = t * scale
        for k in range(m, 0, -1):
            low, high = lower[k], upper[k]
            previous_low, previous_high = lower[k-1], upper[k-1]
            gain_low = tscale + previous_low - high
            gain_high = tscale + previous_high - low
            if gain_low > 0:
                assert rejected[k] is None, ('non-threshold action', N, k, t)
                thresholds[k] = t - 1
                accepted[k] = (gain_low, gain_high)
                least_margin = min(least_margin, gain_low)
                # Monotone endpoint update, followed by outward rounding.
                lower[k] = low + (tscale + previous_low - low) // t
                upper[k] = high + ceildiv(tscale + previous_high - high, t)
            elif gain_high < 0:
                if rejected[k] is None:
                    rejected[k] = (gain_low, gain_high)
                    assert thresholds[k] == t
                least_margin = min(least_margin, -gain_high)
                # Rejecting leaves the future value unchanged.
            else:
                raise ArithmeticError(
                    f'Unresolved exact action at N={N}, k={k}, t={t}; '
                    'increase --bits (an exact tie requires separate handling)')
    assert all(x is not None and x > 0 for x in thresholds[1:])
    assert all(x is not None for x in rejected[1:])
    return {
        'N': N, 'm': m, 'bits': bits, 'scale': str(scale),
        'rejected_thresholds': thresholds[1:],
        'boundary_gains': [
            {'k': k, 'r': thresholds[k],
             'reject_at_t_equals_r': [str(x) for x in rejected[k]],
             'accept_at_t_equals_r_plus_one': [str(x) for x in accepted[k]]}
            for k in range(1, m + 1)],
        'scaled_value_intervals': [
            [str(lower[k]), str(upper[k])] for k in range(1, m + 1)],
        'least_absolute_gain_lower_numerator': str(least_margin),
        'strict_gain_signs_checked': N * m,
        'all_actions_certified': True,
    }


def check_unrounded_fraction(N, report):
    """Compare all thresholds and values with the independent Fraction DP."""
    values, thresholds = bellman(N, LEVEL, exact=True)
    assert thresholds[1:] == report['rejected_thresholds']
    scale = int(report['scale'])
    for k in range(1, LEVEL + 1):
        # The existing routine treats times 2,...,N. Verify that rejecting
        # time 1 is strictly optimal, so it also gives the full-horizon value.
        assert 1 + N * (values[k-1] - values[k]) < 0
        lo, hi = map(int, report['scaled_value_intervals'][k-1])
        assert Fraction(lo, scale) <= N * values[k] <= Fraction(hi, scale)
    return {'N': N, 'm': LEVEL,
            'arithmetic': 'unrounded fractions.Fraction',
            'all_thresholds_and_values_agree': True}


def decimal_interval(pair, scale):
    with localcontext() as ctx:
        ctx.prec = 18
        return '[' + ', '.join(f'{Decimal(x)/Decimal(scale):.9E}'
                               for x in pair) + ']'


def packed_interval(interval, bits=ELL_BITS):
    """Store a small, outward-rounded rational enclosure."""
    return {'bits': bits, 'scale': str(1 << bits),
            'numerators': [str(x) for x in outer_dyadic(interval, bits)]}


def gain_decomposition(report, constant_row):
    """Certify g_12(p) = (p-ell_12*q) - c_12 + rho_q.

    The residual rho_q is defined from the actual finite Bellman gain.
    Its size is measured, not replaced by an asymptotic error estimate.
    All comparisons here use exact rational bounds; decimals only display.
    """
    p, q = report['convergent']['p'], report['N']
    boundary = report['boundary_gains'][-1]
    assert boundary['r'] + 1 == p
    scale = int(report['scale'])
    gain = tuple(Fraction(int(x), scale)
                 for x in boundary['accept_at_t_equals_r_plus_one'])
    ell = tuple(Fraction(x, 1 << ELL_BITS)
                for x in outer_dyadic(constant_row[2], ELL_BITS))
    correction = tuple(Fraction(x, 1 << ELL_BITS)
                       for x in outer_dyadic(constant_row[3], ELL_BITS))
    assert correction[1] < 0
    absolute_c = (-correction[1], -correction[0])
    eta = (p - q * ell[1], p - q * ell[0])
    rho = (gain[0] - eta[1] + correction[0],
           gain[1] - eta[0] + correction[1])
    assert rho[0] > 0
    ratio = (rho[0] / absolute_c[1], rho[1] / absolute_c[0])
    eta_absolute_upper = max(abs(x) for x in eta)
    rho_absolute_upper = max(abs(x) for x in rho)
    transient_dominates = rho[0] > eta_absolute_upper + absolute_c[1]
    correction_dominates = absolute_c[0] > eta_absolute_upper + rho_absolute_upper
    if report['convergent']['index'] <= 6:
        assert transient_dominates and not correction_dominates
    else:
        assert correction_dominates and not transient_dominates
    with localcontext() as ctx:
        ctx.prec = 30
        displayed = [f'{Decimal(x.numerator)/Decimal(x.denominator):.3f}'
                     for x in ratio]
    assert displayed[0] == displayed[1]
    return {
        'definition': 'g_12(p) = (p - ell_12*q) - c_12 + rho_q',
        'gain_at_p': packed_interval(gain),
        'approximation_error': packed_interval(eta),
        'c_12': packed_interval(correction),
        'finite_horizon_residual': packed_interval(rho),
        'residual_over_absolute_c_12': packed_interval(ratio),
        'ratio_rounded_to_three_decimals': displayed[0],
        'rho_greater_than_abs_error_plus_abs_c': transient_dominates,
        'abs_error_plus_abs_rho_less_than_abs_c': correction_dominates,
    }


def certify_contrasts(rows, bits):
    contrasts = []
    for level, cases in CONTRAST_CASES.items():
        assert rows[level-1][3][0] > 0
        ell_bounds = outer_dyadic(rows[level-1][2], ELL_BITS)
        convergents = certified_convergents(ell_bounds, ELL_BITS, 7)
        by_denominator = {c['q']: c for c in convergents}
        checks = []
        for q, expected_shift in cases:
            item = by_denominator[q]
            report = interval_bellman(q, level, bits)
            report['convergent'] = item
            report['shift'] = report['rejected_thresholds'][-1] - item['p']
            assert report['shift'] == expected_shift
            checks.append(report)
            print(f"Certified contrast k={level}, p/q={item['p']}/{q}: "
                  f"r={report['rejected_thresholds'][-1]}, "
                  f"r-p={report['shift']}", flush=True)
        contrasts.append({
            'level': level,
            'ell_enclosure': packed_interval(rows[level-1][2]),
            'positive_c_enclosure': packed_interval(rows[level-1][3]),
            'certified_convergents': convergents,
            'threshold_certificates': checks,
        })
    return contrasts


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--bits', type=int, default=DEFAULT_BITS)
    parser.add_argument('--output', type=Path, default=Path('convergent_thresholds.json'))
    parser.add_argument('--report', type=Path, default=Path('convergent_thresholds.txt'))
    args = parser.parse_args()
    rows = certified_constants(LEVEL)
    contrasts = certify_contrasts(rows, args.bits)
    ell_bounds = outer_dyadic(rows[-1][2], ELL_BITS)
    convergents = certified_convergents(ell_bounds, ELL_BITS, LAST_CONVERGENT)
    checks, fraction_checks = [], []
    for item in convergents[FIRST_CONVERGENT:]:
        report = interval_bellman(item['q'], LEVEL, args.bits)
        report['convergent'] = item
        assert report['rejected_thresholds'][-1] == item['p'] - 1
        report['gain_decomposition'] = gain_decomposition(report, rows[-1])
        checks.append(report)
        print(f"Certified p/q={item['p']}/{item['q']}: "
              f"r_12={report['rejected_thresholds'][-1]}=p-1", flush=True)
        if item['q'] in FRACTION_HORIZONS:
            fraction_checks.append(check_unrounded_fraction(item['q'], report))
            print(f"  Unrounded rational DP agrees at N={item['q']}.", flush=True)
    output = {
        'level': LEVEL,
        'arithmetic': 'integer and rational only; all intervals outward-rounded',
        'ell_enclosure': {'bits': ELL_BITS, 'scale': str(1 << ELL_BITS),
                          'numerators': [str(x) for x in ell_bounds]},
        'certified_convergents': convergents,
        'threshold_certificates': checks,
        'unrounded_rational_cross_checks': fraction_checks,
        'positive_correction_contrasts': contrasts,
        'checks_passed': True,
    }
    args.output.write_text(json.dumps(output, indent=2) + '\n')
    lines = ['Certified convergent thresholds and finite-horizon transients',
             'All decisions certified with exact integer/rational comparisons.',
             'CF indices start with p_0/q_0 = 0/1.', '',
             'Positive-correction contrast cases:',
             ' level         p            q         exact r          r - p']
    for contrast in contrasts:
        for report in contrast['threshold_certificates']:
            c = report['convergent']; r = report['rejected_thresholds'][-1]
            lines.append(f"{report['m']:6d} {c['p']:9d} {c['q']:12d} "
                         f"{r:16d} {report['shift']:13d}")
    lines += ['', 'Level-12 cases:',
             ' index         p            q       exact r_12      r_12 - p']
    for report in checks:
        c = report['convergent']; r = report['rejected_thresholds'][-1]
        lines.append(f"{c['index']:6d} {c['p']:9d} {c['q']:12d} {r:16d} {r-c['p']:13d}")
    lines += ['', 'Certified gain decomposition:',
              'g_12(p) = (p - ell_12*q) - c_12 + rho_q.',
              'The ratios below are rounded displays of rational intervals.',
              '           q     rho_q / abs(c_12)     certified dominant term']
    for report in checks:
        d = report['gain_decomposition']
        dominant = ('finite-horizon residual' if
                    d['rho_greater_than_abs_error_plus_abs_c']
                    else 'limiting correction')
        lines.append(f"{report['N']:12d} "
                     f"{d['ratio_rounded_to_three_decimals']:>21}     {dominant}")
    lines += [
        'First four rows: rho_q > abs(p-ell_12*q) + abs(c_12).',
        'Last two rows: abs(p-ell_12*q) + abs(rho_q) < abs(c_12).',
        'A negative finite shift at a small denominator does not identify the sign of c_k.',
    ]
    lines += ['', f'Bellman interval denominator: 2^{args.bits}.',
              'Every gain has a certified strict sign; the optimal cutoff is unique.',
              'Exact gain intervals at level 12 (decimal display only):']
    for report in checks:
        boundary = report['boundary_gains'][-1]
        scale = int(report['scale'])
        lines.append(f"N={report['N']}, r={boundary['r']}: "
                     'g(r)=' + decimal_interval(boundary['reject_at_t_equals_r'], scale)
                     + ', g(r+1)=' + decimal_interval(boundary['accept_at_t_equals_r_plus_one'], scale))
    lines += ['', 'Unrounded Fraction DP agrees on all 12 thresholds and values at',
              'N=' + ', '.join(str(c['N']) for c in fraction_checks) + '.',
              'Finite checks support the examples; the eventual identity is proved analytically.',
              'All checks passed.']
    args.report.write_text('\n'.join(lines) + '\n')
    print('\n'.join(lines))


if __name__ == '__main__':
    main()


==> anc/verify_finite_horizon.py <==
"""Independent finite checks for the accompanying secretary manuscript.

Uses only the Python standard library. Exact record-path enumeration checks
the winning-pattern value and payoff-difference identities. A Bellman
recursion, independently of those polynomials, checks optimal values and
thresholds. Large-horizon checks use floating point and are diagnostics,
not proofs of asymptotic statements. Run with Python 3.10 or later.
"""

from fractions import Fraction
from itertools import combinations_with_replacement, product
from math import exp, factorial, floor
from pathlib import Path
import argparse

from compute_constants import build_pattern_data


def patterns(k):
    """Enumerate vectors in coordinate order (b_1,...,b_k)."""
    def bounded_compositions(length, budget):
        if length == 0:
            yield ()
        else:
            for value in range(budget + 1):
                for rest in bounded_compositions(length - 1, budget - value):
                    yield (value,) + rest

    result = []
    for b in bounded_compositions(k, k):
        for s in range(1, k + 1):
            if (sum(b[s-1:]) == k-s+1
                    and all(sum(b[t-1:]) < k-t+1 for t in range(s+1, k+1))
                    and all(x == 0 for x in b[:s-1])):
                result.append(b)
                break
    return result


def elementary(indices, max_degree, exact):
    one = Fraction(1) if exact else 1.0
    result = [one] + [one * 0] * max_degree
    for t in indices:
        odd = one / (t - 1)
        for degree in range(max_degree, 0, -1):
            result[degree] += odd * result[degree - 1]
    return result


def pattern_value(N, starts, exact=True):
    """starts is chronological: (i_m,...,i_1), all entries at least 2."""
    ascending_k = (N + 1,) + tuple(reversed(starts))
    m = len(starts)
    one = Fraction(1) if exact else 1.0
    block_sums = {
        j: elementary(range(ascending_k[j], ascending_k[j-1]), m, exact)
        for j in range(1, m + 1)
    }
    value = one * 0
    for k in range(1, m + 1):
        H = one * 0
        for b in patterns(k):
            term = one
            for j, degree in enumerate(b, 1):
                term *= block_sums[j][degree]
            H += term
        value += one * (ascending_k[k] - 1) / N * H
    return value


def exact_path_value(N, starts):
    """Enumerate the independent record indicators at times 2,...,N."""
    numerator = 0
    for flags in product((0, 1), repeat=N-1):
        weight, selected, last, accepted = 1, 0, 0, set()
        for t, flag in enumerate(flags, 2):
            if not flag:
                weight *= t-1
                continue
            last = t
            if selected < sum(i <= t for i in starts):
                accepted.add(t)
                selected += 1
        if last in accepted:
            numerator += weight
    return Fraction(numerator, factorial(N))


def bellman(N, m, exact=False):
    """Optimal last-success rule on times 2,...,N, with largest tie cutoff.

    If the current record is selected, the value is t/N plus the optimal
    future value with one fewer selection. Those two winning events are
    disjoint. The alternative is the future value with all selections.
    """
    one = Fraction(1) if exact else 1.0
    values = [one * 0] * (m + 1)
    thresholds = [None] * (m + 1)
    for t in range(N, 1, -1):
        future = values.copy()
        for k in range(1, m + 1):
            gain = one * t / N + future[k-1] - future[k]
            if gain > 0:
                values[k] += gain / t
                thresholds[k] = t - 1
    return values, thresholds


def verify_exact():
    value_cases = difference_cases = 0
    for N in range(3, 8):
        for m in range(1, 4):
            best = Fraction(0)
            for starts in combinations_with_replacement(range(2, N+1), m):
                computed = pattern_value(N, starts)
                enumerated = exact_path_value(N, starts)
                assert computed == enumerated, (N, starts, computed, enumerated)
                best = max(best, enumerated)
                value_cases += 1
                if starts[0] >= 3:
                    i = starts[0]
                    upper = starts[1] if m > 1 else N + 1
                    S = sum((Fraction(1, t-1) for t in range(i, upper)), Fraction(0))
                    later = tuple(reversed(starts[1:]))
                    endpoints = (N+1,) + later
                    E = {j: elementary(range(endpoints[j], endpoints[j-1]), m, True)
                         for j in range(1, m)}
                    C = Fraction(0)
                    for b in patterns(m):
                        if b[-1] != 0:
                            continue
                        term = Fraction(1)
                        for j in range(1, m):
                            term *= E[j][b[j-1]]
                        C += term
                    previous = exact_path_value(N, (i-1,) + starts[1:])
                    assert previous - enumerated == (1-S-C)/N
                    difference_cases += 1
            dp_value, _ = bellman(N, m, exact=True)
            assert dp_value[m] == best, (N, m)

    lam, h = build_pattern_data(6)
    for k in range(1, 7):
        H = Fraction(0)
        first = [Fraction(0)] * k
        second = [Fraction(0)] * k
        for b in patterns(k):
            term = Fraction(1)
            for j, degree in enumerate(b, 1):
                term *= lam[j]**degree / factorial(degree)
            H += term
            for j, degree in enumerate(b, 1):
                first[j-1] += term * degree / lam[j]
                second[j-1] += term * degree * (degree-1) / lam[j]**2
        assert H == 1
        assert all(d == 1 for d in first)
        assert all(second[j-1] == h[k, j] for j in range(1, k))
    return value_cases, difference_cases


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    count_values, count_differences = verify_exact()
    lines = [
        'Independent finite-horizon verification',
        '',
        f'Exact path-enumeration / pattern-value identities: {count_values} passed.',
        f'Exact one-step payoff-difference identities: {count_differences} passed.',
        'Exact Bellman optima agree with exhaustive threshold search for N=3,...,7, m=1,2,3.',
        'Independent pattern enumeration agrees with polynomial derivatives through k=6.',
        '',
        'Large-horizon floating-point diagnostics (not asymptotic proofs):',
    ]
    lam, h = build_pattern_data(6)
    L, ell = 0.0, [1.0]
    for k in range(1, 7):
        L += float(lam[k])
        ell.append(exp(-L))
    c = [0.0] + [0.5 - ell[k]/2 * (1 + sum(
        float(h[k, j]) * (1/ell[j] - 1/ell[j-1]) for j in range(1, k)))
        for k in range(1, 7)]
    for N in (1000, 10000, 100000):
        values, thresholds = bellman(N, 6)
        rounded = [floor(N*ell[k]+c[k]) for k in range(1, 7)]
        assert thresholds[1:] == rounded, (N, thresholds, rounded)
        lines.append(f'N={N}: rejected thresholds {thresholds[1:]} match the corrected rounding formula.')
        residuals = [N*N*(values[k]-sum(ell[1:k+1])-sum(c[1:k+1])/N)
                     for k in (1, 3, 6)]
        lines.append('  N^2 times value-expansion residual, m=1,3,6: '
                     + ', '.join(f'{x:.6f}' for x in residuals))
        offsets = (2, -1, 3, -2, 1, 0)
        trial_r = [floor(N*ell[k])+offsets[k-1] for k in range(1, 7)]
        trial_value = pattern_value(N, tuple(r+1 for r in reversed(trial_r)), exact=False)
        gap = values[6]-trial_value
        assert gap >= -1e-12
        lines.append(f'  N^2 times loss for a boundedly perturbed vector: {N*N*gap:.6f}')
    lines += ['', 'All checks passed. Finite numerical checks do not certify all horizons.']
    report = '\n'.join(lines) + '\n'
    print(report)
    if args.output:
        args.output.write_text(report, encoding='utf-8')


if __name__ == '__main__':
    main()

